Quark dipole operators in the gradient-flow scheme at NNLO QCD

Conversion factors for the dimension-five QCD operator basis from the $\overline{\textrm{MS}}$ to the gradient-flow scheme are presented through NNLO in the strong coupling. In the CP-even sector, the results are provided for general quark masses and arbitrary flavor content of the operators. Specifically, this concerns the quark CMDM operator and its mixing with lower-dimensional QCD operators. In the massless case, our results immediately apply to the quark chromoelectric dipole operator. As a by-product, we also determine missing entries in the $\overline{\textrm{MS}}$ anomalous dimension matrix of the CMDM operator to NNLO QCD.

==> anc/AncillaryFile.m <==
(* 

Ancillary file to the paper

"Quark dipole operators in the gradient-flow scheme at NNLO QCD"
by J. Borgulat, L. Georg, R.V. Harlander, J.T. Kohnen, A. Shindler,
https://arxiv.org/abs/XXXXX.XXXXX.

For details on the notation, see Appendix F of that paper.

This file provides the results in Mathematica format for the
14x14 matching matrix $\zeta(t)$ displayed in Section 3.1, 3.2
and Appendix D as well as the flowed anomalous dimension matrix
from section 4. Furthermore, we provide the inverse matching matrix.
For the same results in python format, see the file AncillaryFile.py.

- All three contain:
  * api = alpha_s/Pi
  * QCD color factors:
      - nc = 3
      - tr = 1/2
      - cf = tr*(nc^2 - 1)/(nc)
      - ca = 2*tr*nc
    The QCD values can be inserted using RepQCD.
  * number of quarks nf
  * gami = $\Gamma_i$ denotes the previously unknown entries of the anomalous dimension
    defined in Appendix B. It can be inserted by applying the rule 'RepGamma'.
  * Lmut = Log[2*mu^2*t] + EulerGamma
  * cChi, the non-logarithmic terms of \mathring{Z}_\chi.
    It can be inserted by applying the rule 'RepcChi'.
- ot marks all contributions that stem from the O(t) entries $zeta_{11,j}$,
  j = 1,...,9. Combined with the O(1/t) entries, they also contribute at
  O(t^0) and are needed for a consistent O(t^0) result. They appear only
  in zetaInv and tildeGamma. Set ot = 1 for the full result; ot = 0 omits them.   
*)
 

Print["Load RepcChi."];

RepQCD = {ca -> 3, cf -> 4/3, tr -> 1/2, nc -> 3};

RepcChi = {cChi -> -23.7947`6.*ca*cf + 30.3914`6.*cf^2 +
       cf*nf*tr*(-131/18 + (79*Pi^2)/9 + (944*Log[2])/9 - 96*Log[2]^2 -
         (172*Log[3])/3 + (328*Log[2]*Log[3])/3 - (178*Log[3]^2)/3 +
         (8*PolyLog[2, 1/9])/3 - (112*PolyLog[2, 1/4])/3 -
         (400*PolyLog[2, 1/3])/3)};

Print["Load RepGamma."];

RepGamma = {gam7 -> 1/2*ca + 9/8*cf -7/16*nf*tr, gam8 -> 7/2*tr , gam9 -> 25/16*tr};

Print[""];
Print["Load matching matrix"];

zeta = {{1 + api*(-1/2*ca + (-1/2*ca + (5*cf)/4)*Lmut + 
     cf*(-3/8 - Log[2] - (3*Log[3])/4)) + 
   api^2*(cChi/16 + cf*nf*(7/54 - Pi^2/72)*tr + ca*nf*(1021/1728 + Pi^2/72)*
      tr + Lmut^2*((-5*ca^2)/48 - (5*ca*cf)/96 + (25*cf^2)/32 + 
       (ca*nf*tr)/12 - (5*cf*nf*tr)/24) + 
     Lmut*((-103*ca^2)/72 + (67*ca*nf*tr)/144 + 
       cf^2*(-33/16 - (5*Log[2])/4 - (15*Log[3])/16) + 
       ca*cf*(26/9 - (5*Log[2])/12 - (5*Log[3])/16) + 
       cf*nf*tr*(-4/9 + Log[2]/3 + Log[3]/4)) + 
     ca*cf*(1601/1728 + (5*Pi^2)/96 + (425*Log[2])/72 + Log[2]^2/4 - 
       (61*Log[3])/32 - (9*PolyLog[2, 1/4])/16) + 
     ca^2*(-311/108 - (5*Pi^2)/144 - (251*Log[2])/48 + (129*Log[3])/32 + 
       (7*PolyLog[2, 1/4])/32) + cf^2*(10/9 - (5*Pi^2)/72 + 
       (265*Log[2])/144 + Log[2]^2/4 - (13*Log[3])/4 + 
       (19*PolyLog[2, 1/4])/12)), 
  -(api*tr*(1 + Lmut + api*((-1/4*ca + cf)*Lmut^2 + 
       Lmut*((3*ca)/4 + cf*(15/8 - Log[2] - (3*Log[3])/4)) + 
       cf*(101/24 + (9*Log[2])/4 - (39*Log[3])/8 - (9*PolyLog[2, 1/4])/4) + 
       ca*(35/48 + Pi^2/48 + 6*Log[2] - (13*Log[3])/4 + PolyLog[2, 1/4])))), 
  api*cf*(-29/8 - 3*Lmut + api*(nf*(21/8 + Pi^2/12)*tr + 
      Lmut^2*((-5*ca)/8 - 3*cf + (nf*tr)/2) + 
      Lmut*((-851*ca)/96 + (49*nf*tr)/24 + cf*(45/32 + 3*Log[2] + 
          (9*Log[3])/4)) + ca*(-2093/160 + (7*Pi^2)/96 - (6323*Log[2])/240 + 
        (901*Log[3])/40 + (5*PolyLog[2, 1/4])/16) + 
      cf*(-2311/480 - (3*Pi^2)/16 + (8243*Log[2])/240 - (1077*Log[3])/80 + 
        (7*PolyLog[2, 1/4])/4))), api^2*cf*((-1/4*ca - cf/2)*Lmut + 
    cf*(-13/48 - 13*Log[2] + (15*Log[3])/2) + 
    ca*(23/48 + (33*Log[2])/4 - (47*Log[3])/8 + (3*PolyLog[2, 1/4])/8)), 
  api^2*cf*(7 + 6*Lmut)*tr, api^2*cf*tr*(15/8 + Lmut/2 - (3*Lmut^2)/2 + 
    18*Log[2] - 9*Log[3] - (3*PolyLog[2, 1/4])/2), 
  (3*api*cf*nc*(-7/8 + (15*Lmut)/4 + Lmut^2 + (21*Log[2])/2 - (21*Log[3])/4 + 
     PolyLog[2, 1/4] + api*(-1.67772`6.*ca + 4.81353`6.*cf - 
       3.10372`6.*nf*tr + Lmut^3*((4*ca)/9 + (23*cf)/12 - (2*nf*tr)/9) + 
       Lmut^2*((637*ca)/144 - (47*nf*tr)/36 + cf*(137/16 - Log[2] - 
           (3*Log[3])/4)) + Lmut*((4*gam7)/3 + nf*tr*(-35/24 - Pi^2/18 -
           (7*Log[2])/2 + (7*Log[3])/4 - PolyLog[2, 1/4]/3) + 
         ca*(9983/1440 - (7*Pi^2)/144 + (976*Log[2])/45 - (1273*Log[3])/80 + 
           (11*PolyLog[2, 1/4])/24) + cf*(2917/1440 + Pi^2/8 + 
           (2143*Log[2])/90 - (1337*Log[3])/80 + (31*PolyLog[2, 1/4])/12)))))/
   (8*Pi^2), (api^2*cf*nc*(4.68766`6.*tr - (3*Lmut^2*tr)/2 + 
     Lmut*((-7*tr)/2 + gam8)))/(2*Pi^2),
  (api^2*cf*nc*(-1.13876`6.*tr - (3*Lmut^2*tr)/8 + (Lmut^3*tr)/4 + 
     Lmut*((gam9) + tr*(-23/16 - 9*Log[2] + (9*Log[3])/2 +
         (3*PolyLog[2, 1/4])/4))))/(2*Pi^2), 0, 
  (-3*api*cf*(1 + api*((-5*nf*tr)/9 + Lmut*((11*ca)/12 - (3*cf)/4 - 
         (nf*tr)/3) + ca*(91/36 + (13*Log[2])/6 - (3*Log[3])/2) + 
       cf*(-1/2 - (28*Log[2])/3 + (15*Log[3])/4))))/(2*t), 
  (3*api*cf*nc*(Lmut + 6*Log[2] - 3*Log[3] + 
     api*(1.93936`6.*ca - 1.34735`6.*cf - 0.870131`6.*nf*tr + 
       Lmut^2*((11*ca)/12 + (3*cf)/4 - (nf*tr)/3) + 
       Lmut*(ca*(91/36 + (23*Log[2])/3 - (17*Log[3])/4) + 
         cf*(1/2 + (25*Log[2])/6 - 3*Log[3]) + nf*tr*(-5/9 - 2*Log[2] + 
           Log[3])))))/(8*Pi^2*t), (0.0655836`6.*api^2*cf*nc*tr)/t, 
  (3*api*cf*nc*(2*Log[2] + api*(0.520775`6.*ca + 0.267954`6.*cf - 
       0.0878947`6.*nf*tr + Lmut*(ca*((11*Log[2])/6 - (11*Log[3])/12) + 
         cf*((3*Log[2])/2 - (3*Log[3])/4) + nf*tr*((-2*Log[2])/3 + 
           Log[3]/3))) - Log[3]))/(8*Pi^2*t^2)}, 
 {0, 1 + (7*api*ca)/8 + api^2*(-1/18*(ca*nf*tr) + (3*cf*nf*tr)/16 + 
     Lmut*((3*ca^2)/32 + (ca*nf*tr)/8 + (cf*nf*tr)/4) + 
     ca^2*(227/180 - (87*Log[2])/80 + (27*Log[3])/40)), 0, 0, 0, 
  api*((5*cf)/2 + 3*cf*Lmut) + 
   api^2*((17*cf^2)/16 + cf*nf*(-15/4 - Pi^2/6)*tr + 
     Lmut*((367*ca*cf)/24 + (3*cf^2)/4 - (10*cf*nf*tr)/3) + 
     Lmut^2*((11*ca*cf)/4 - cf*nf*tr) + 
     ca*cf*(431/30 - Pi^2/6 + (4273*Log[2])/60 - (2139*Log[3])/40 - 
       PolyLog[2, 1/4]/4)), 0, 0, 
  (api*cf*nc*(5 - 6*Lmut - 6*Lmut^2 - Pi^2 + 
     api*(-3.31445`6.*ca - 27.5707`6.*cf + 19.578`6.*nf*tr + 
       Lmut^3*((-22*ca)/3 - 6*cf + (8*nf*tr)/3) + 
       Lmut^2*((-433*ca)/12 - (33*cf)/2 + (26*nf*tr)/3) + 
       Lmut*(nf*(20/3 + (4*Pi^2)/3)*tr + ca*(-351/20 - (7*Pi^2)/6 - 
           (4273*Log[2])/15 + (2139*Log[3])/10 + PolyLog[2, 1/4] - 
           12*Zeta[3]) + cf*(-32 - 3*Pi^2 + 24*Zeta[3])))))/(16*Pi^2), 
  (api^2*cf*(-34.6667`6. - 24*Lmut)*nc*tr)/(16*Pi^2), 0, 0, 
  (3*api*cf*nc*(1 + api*(7.43789`6.*ca + 2.`6.*cf - 1.11111`6.*nf*tr + 
       Lmut*((11*ca)/6 + (3*cf)/2 - (2*nf*tr)/3))))/(8*Pi^2*t), 
  (3*cf*nc*(1 + api^2*(1.74865`6.*ca^2 - 1.97283`6.*ca*nf*tr + 
       0.306224`6.*cf*nf*tr + 0.121042`6.*nf^2*tr^2 
       + Lmut^2*((121*ca^2)/144 - (11*ca*nf*tr)/18 + 
         (nf^2*tr^2)/9) + Lmut*(-1/4*(cf*nf*tr) + (4*nf^2*tr^2)/27 + 
         ca^2*(725/216 + (121*Log[2])/36 - (11*Log[3])/8) + 
         ca*nf*tr*(-193/108 - (11*Log[2])/9 + Log[3]/2))) + 
     api*((-2*nf*tr)/9 + Lmut*((11*ca)/12 - (nf*tr)/3) + 
       ca*(13/9 + (11*Log[2])/6 - (3*Log[3])/4))))/(32*Pi^2*t^2*tr)}, 
 {0, 0, 1 + api*((-3*cf*Lmut)/4 + cf*(-1/2 - Log[2] - (3*Log[3])/4)) + 
   api^2*(cChi/16 + cf*nf*(5/6 + Pi^2/24)*tr + 
     Lmut^2*((-11*ca*cf)/32 + (9*cf^2)/32 + (cf*nf*tr)/8) + 
     Lmut*(ca*cf*(-47/32 - (11*Log[2])/12 - (11*Log[3])/16) + 
       cf*nf*tr*(3/8 + Log[2]/3 + Log[3]/4) + 
       cf^2*(9/32 + (3*Log[2])/4 + (9*Log[3])/16)) + 
     ca*cf*(-197/48 - (7*Pi^2)/96 - (9*Log[2])/2 + Log[2]^2/4 + 
       (9*Log[3])/2 + (3*PolyLog[2, 1/4])/2) + 
     cf^2*(1/2 + Pi^2/12 - (3*Log[2])/2 + Log[2]^2/4 + (21*Log[3])/8 + 
       3*PolyLog[2, 1/4])), 0, 0, 0, 
  -1/4*(nc*(1 + Lmut + api*((3*cf*Lmut^2)/4 + 
        cf*Lmut*(11/4 - Log[2] - (3*Log[3])/4) + 
        cf*(7/2 + 4*Log[2] - (21*Log[3])/4 - 3*PolyLog[2, 1/4])) + 
      api^2*(cChi/16 + 1.51368`6.*ca*cf + 3.55532`6.*cf^2 - 
        0.804596`6.*cf*nf*tr + Lmut^3*((11*ca*cf)/96 + (21*cf^2)/32 - 
          (cf*nf*tr)/24) + Lmut^2*(ca*cf*(49/24 - (11*Log[2])/12 - 
            (11*Log[3])/16) + cf^2*(3 - (3*Log[2])/4 - (9*Log[3])/16) + 
          cf*nf*tr*(-7/12 + Log[2]/3 + Log[3]/4)) + 
        Lmut*(cChi/16 + cf*nf*tr*(-19/12 + Pi^2/24 - (4*Log[2])/3 + 
            (7*Log[3])/4 + PolyLog[2, 1/4]) + ca*cf*(133/24 - (7*Pi^2)/96 - 
            (5*Log[2])/6 + Log[2]^2/4 - (5*Log[3])/16 - (5*PolyLog[2, 1/4])/
             4 - (3*Zeta[3])/2) + cf^2*(65/16 + Pi^2/12 + (13*Log[2])/2 + 
            Log[2]^2/4 - (159*Log[3])/16 - (15*PolyLog[2, 1/4])/4 + 
            3*Zeta[3])))))/Pi^2, (api^2*cf*(5.33374`6. + 3*Lmut)*nc*tr)/
   (4*Pi^2), 0, 0, 0, 
  -1/8*(nc*(1 + api^2*(cChi/16 + 4.07403`6.*ca*cf - 0.671822`6.*cf^2 - 
        0.742185`6.*cf*nf*tr + Lmut^2*((11*ca*cf)/32 + (9*cf^2)/32 - 
          (cf*nf*tr)/8) + Lmut*(ca*cf*(185/96 + (11*Log[2])/12 - 
            (11*Log[3])/16) + cf^2*(27/32 + (3*Log[2])/4 - (9*Log[3])/16) + 
          cf*nf*tr*(-13/24 - Log[2]/3 + Log[3]/4))) + 
      api*((3*cf*Lmut)/4 + cf*(1 + Log[2] - (3*Log[3])/4))))/(Pi^2*t), 0, 0}, 
 {0, 0, 0, 1 + api*((-3*cf*Lmut)/4 + cf*(-1/2 - Log[2] - (3*Log[3])/4)) + 
   api^2*(cChi/16 + cf*nf*(5/6 + Pi^2/24)*tr + 
     Lmut^2*((-11*ca*cf)/32 + (9*cf^2)/32 + (cf*nf*tr)/8) + 
     Lmut*(ca*cf*(-47/32 - (11*Log[2])/12 - (11*Log[3])/16) + 
       cf*nf*tr*(3/8 + Log[2]/3 + Log[3]/4) + 
       cf^2*(9/32 + (3*Log[2])/4 + (9*Log[3])/16)) + 
     ca*cf*(-197/48 - (7*Pi^2)/96 - (9*Log[2])/2 + Log[2]^2/4 + 
       (9*Log[3])/2 + (3*PolyLog[2, 1/4])/2) + 
     cf^2*(1/2 + Pi^2/12 - (3*Log[2])/2 + Log[2]^2/4 + (21*Log[3])/8 + 
       3*PolyLog[2, 1/4])), 0, 0, 
  -1/4*(nc*(1 + Lmut + api*((3*cf*Lmut^2)/4 + 
        cf*Lmut*(11/4 - Log[2] - (3*Log[3])/4) + 
        cf*(7/2 + 4*Log[2] - (21*Log[3])/4 - 3*PolyLog[2, 1/4])) + 
      api^2*(cChi/16 + 1.51368`6.*ca*cf + 3.55532`6.*cf^2 - 
        0.804596`6.*cf*nf*tr + Lmut^3*((11*ca*cf)/96 + (21*cf^2)/32 - 
          (cf*nf*tr)/24) + Lmut^2*(ca*cf*(49/24 - (11*Log[2])/12 - 
            (11*Log[3])/16) + cf^2*(3 - (3*Log[2])/4 - (9*Log[3])/16) + 
          cf*nf*tr*(-7/12 + Log[2]/3 + Log[3]/4)) + 
        Lmut*(cChi/16 + cf*nf*tr*(-19/12 + Pi^2/24 - (4*Log[2])/3 + 
            (7*Log[3])/4 + PolyLog[2, 1/4]) + ca*cf*(133/24 - (7*Pi^2)/96 - 
            (5*Log[2])/6 + Log[2]^2/4 - (5*Log[3])/16 - (5*PolyLog[2, 1/4])/
             4 - (3*Zeta[3])/2) + cf^2*(65/16 + Pi^2/12 + (13*Log[2])/2 + 
            Log[2]^2/4 - (159*Log[3])/16 - (15*PolyLog[2, 1/4])/4 + 
            3*Zeta[3])))))/Pi^2, (api^2*cf*(5.33374`6. + 3*Lmut)*nc*tr)/
   (4*Pi^2), 0, 0, 0, 
  -1/8*(nc*(1 + api^2*(cChi/16 + 4.07403`6.*ca*cf - 0.671822`6.*cf^2 - 
        0.742185`6.*cf*nf*tr + Lmut^2*((11*ca*cf)/32 + (9*cf^2)/32 - 
          (cf*nf*tr)/8) + Lmut*(ca*cf*(185/96 + (11*Log[2])/12 - 
            (11*Log[3])/16) + cf^2*(27/32 + (3*Log[2])/4 - (9*Log[3])/16) + 
          cf*nf*tr*(-13/24 - Log[2]/3 + Log[3]/4))) + 
      api*((3*cf*Lmut)/4 + cf*(1 + Log[2] - (3*Log[3])/4))))/(Pi^2*t), 0, 0}, 
 {0, 0, 0, 0, 1 + api*((-3*cf*Lmut)/4 + cf*(-1/2 - Log[2] - (3*Log[3])/4)) + 
   api^2*(cChi/16 + cf*nf*(5/6 + Pi^2/24)*tr + 
     Lmut^2*((-11*ca*cf)/32 + (9*cf^2)/32 + (cf*nf*tr)/8) + 
     Lmut*(ca*cf*(-47/32 - (11*Log[2])/12 - (11*Log[3])/16) + 
       cf*nf*tr*(3/8 + Log[2]/3 + Log[3]/4) + 
       cf^2*(9/32 + (3*Log[2])/4 + (9*Log[3])/16)) + 
     ca*cf*(-197/48 - (7*Pi^2)/96 - (9*Log[2])/2 + Log[2]^2/4 + 
       (9*Log[3])/2 + (3*PolyLog[2, 1/4])/2) + 
     cf^2*(1/2 + Pi^2/12 - (3*Log[2])/2 + Log[2]^2/4 + (21*Log[3])/8 + 
       3*PolyLog[2, 1/4])), 0, 0, 
  -1/4*(nc*(1 + Lmut + api*((3*cf*Lmut^2)/4 + 
        cf*Lmut*(11/4 - Log[2] - (3*Log[3])/4) + 
        cf*(7/2 + 4*Log[2] - (21*Log[3])/4 - 3*PolyLog[2, 1/4])) + 
      api^2*(cChi/16 + 1.51368`6.*ca*cf + 3.55532`6.*cf^2 - 
        0.804596`6.*cf*nf*tr + Lmut^3*((11*ca*cf)/96 + (21*cf^2)/32 - 
          (cf*nf*tr)/24) + Lmut^2*(ca*cf*(49/24 - (11*Log[2])/12 - 
            (11*Log[3])/16) + cf^2*(3 - (3*Log[2])/4 - (9*Log[3])/16) + 
          cf*nf*tr*(-7/12 + Log[2]/3 + Log[3]/4)) + 
        Lmut*(cChi/16 + cf*nf*tr*(-19/12 + Pi^2/24 - (4*Log[2])/3 + 
            (7*Log[3])/4 + PolyLog[2, 1/4]) + ca*cf*(133/24 - (7*Pi^2)/96 - 
            (5*Log[2])/6 + Log[2]^2/4 - (5*Log[3])/16 - (5*PolyLog[2, 1/4])/
             4 - (3*Zeta[3])/2) + cf^2*(65/16 + Pi^2/12 + (13*Log[2])/2 + 
            Log[2]^2/4 - (159*Log[3])/16 - (15*PolyLog[2, 1/4])/4 + 
            3*Zeta[3])))))/Pi^2, 0, (api^2*cf*(5.33374`6. + 3*Lmut)*nc*tr)/
   (4*Pi^2), 0, 0, 
  -1/8*(nc*(1 + api^2*(cChi/16 + 4.07403`6.*ca*cf - 0.671822`6.*cf^2 - 
        0.742185`6.*cf*nf*tr + Lmut^2*((11*ca*cf)/32 + (9*cf^2)/32 - 
          (cf*nf*tr)/8) + Lmut*(ca*cf*(185/96 + (11*Log[2])/12 - 
            (11*Log[3])/16) + cf^2*(27/32 + (3*Log[2])/4 - (9*Log[3])/16) + 
          cf*nf*tr*(-13/24 - Log[2]/3 + Log[3]/4))) + 
      api*((3*cf*Lmut)/4 + cf*(1 + Log[2] - (3*Log[3])/4))))/(Pi^2*t), 0}, 
 {0, 0, 0, 0, 0, 
  1 + api*((-3*cf*Lmut)/4 + cf*(-1/2 - Log[2] - (3*Log[3])/4)) + 
   api^2*(cChi/16 + cf*nf*(5/6 + Pi^2/24)*tr + 
     Lmut^2*((-11*ca*cf)/32 + (9*cf^2)/32 + (cf*nf*tr)/8) + 
     Lmut*(ca*cf*(-47/32 - (11*Log[2])/12 - (11*Log[3])/16) + 
       cf*nf*tr*(3/8 + Log[2]/3 + Log[3]/4) + 
       cf^2*(9/32 + (3*Log[2])/4 + (9*Log[3])/16)) + 
     ca*cf*(-197/48 - (7*Pi^2)/96 - (9*Log[2])/2 + Log[2]^2/4 + 
       (9*Log[3])/2 + (3*PolyLog[2, 1/4])/2) + 
     cf^2*(1/2 + Pi^2/12 - (3*Log[2])/2 + Log[2]^2/4 + (21*Log[3])/8 + 
       3*PolyLog[2, 1/4])), 0, 0, 
  -1/4*(nc*(1 + Lmut + api*((3*cf*Lmut^2)/4 + 
        cf*Lmut*(11/4 - Log[2] - (3*Log[3])/4) + 
        cf*(7/2 + 4*Log[2] - (21*Log[3])/4 - 3*PolyLog[2, 1/4])) + 
      api^2*(cChi/16 + 1.51368`6.*ca*cf + 3.55532`6.*cf^2 - 
        0.804596`6.*cf*nf*tr + Lmut^3*((11*ca*cf)/96 + (21*cf^2)/32 - 
          (cf*nf*tr)/24) + Lmut^2*(ca*cf*(49/24 - (11*Log[2])/12 - 
            (11*Log[3])/16) + cf^2*(3 - (3*Log[2])/4 - (9*Log[3])/16) + 
          cf*nf*tr*(-7/12 + Log[2]/3 + Log[3]/4)) + 
        Lmut*(cChi/16 + cf*nf*tr*(-19/12 + Pi^2/24 - (4*Log[2])/3 + 
            (7*Log[3])/4 + PolyLog[2, 1/4]) + ca*cf*(133/24 - (7*Pi^2)/96 - 
            (5*Log[2])/6 + Log[2]^2/4 - (5*Log[3])/16 - (5*PolyLog[2, 1/4])/
             4 - (3*Zeta[3])/2) + cf^2*(65/16 + Pi^2/12 + (13*Log[2])/2 + 
            Log[2]^2/4 - (159*Log[3])/16 - (15*PolyLog[2, 1/4])/4 + 
            3*Zeta[3])))))/Pi^2, (api^2*cf*(5.33374`6. + 3*Lmut)*nc*tr)/
   (4*Pi^2), 0, 0, 
  -1/8*(nc*(1 + api^2*(cChi/16 + 4.07403`6.*ca*cf - 0.671822`6.*cf^2 - 
        0.742185`6.*cf*nf*tr + Lmut^2*((11*ca*cf)/32 + (9*cf^2)/32 - 
          (cf*nf*tr)/8) + Lmut*(ca*cf*(185/96 + (11*Log[2])/12 - 
            (11*Log[3])/16) + cf^2*(27/32 + (3*Log[2])/4 - (9*Log[3])/16) + 
          cf*nf*tr*(-13/24 - Log[2]/3 + Log[3]/4))) + 
      api*((3*cf*Lmut)/4 + cf*(1 + Log[2] - (3*Log[3])/4))))/(Pi^2*t), 0}, 
 {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, 
 {t + api*(Lmut*(-1/2*(ca*t) + (5*cf*t)/4) + 
     cf*((-5*t)/8 - t*Log[2] - (3*t*Log[3])/4)) + 
   api^2*((cChi*t)/16 + cf*nf*((-5*t)/216 - (Pi^2*t)/72)*tr + 
     ca*nf*((505*t)/1728 + (Pi^2*t)/72)*tr + 
     Lmut^2*((-5*ca^2*t)/48 - (5*ca*cf*t)/96 + (25*cf^2*t)/32 + 
       (ca*nf*t*tr)/12 - (5*cf*nf*t*tr)/24) + 
     Lmut*((-11*ca^2*t)/9 + (43*ca*nf*t*tr)/144 + 
       cf^2*((-19*t)/8 - (5*t*Log[2])/4 - (15*t*Log[3])/16) + 
       ca*cf*((491*t)/144 - (5*t*Log[2])/12 - (5*t*Log[3])/16) + 
       cf*nf*tr*((-13*t)/36 + (t*Log[2])/3 + (t*Log[3])/4)) + 
     ca^2*((-179*t)/108 - (Pi^2*t)/72 - (157*t*Log[2])/48 + 
       (87*t*Log[3])/32 - (t*PolyLog[2, 1/4])/32) + 
     cf^2*((55*t)/48 + (7*Pi^2*t)/144 + (175*t*Log[2])/144 + (t*Log[2]^2)/4 - 
       (35*t*Log[3])/16 + (t*PolyLog[2, 1/4])/6) + 
     ca*cf*((1703*t)/1728 - (Pi^2*t)/36 - (143*t*Log[2])/36 + 
       (t*Log[2]^2)/4 + (47*t*Log[3])/16 + (19*t*PolyLog[2, 1/4])/48)), 
  -1/6*(api*t*tr*(1 + 6*Lmut + api*(((-3*ca)/2 + 6*cf)*Lmut^2 + 
       Lmut*((15*ca)/2 + cf*(6 - 6*Log[2] - (9*Log[3])/2)) + 
       cf*(51/2 + (97*Log[2])/2 - 48*Log[3] - (27*PolyLog[2, 1/4])/2) + 
       ca*(-13/40 + (111*Log[2])/5 - (72*Log[3])/5 + (15*PolyLog[2, 1/4])/
          2)))), 
  2*t*(1 + api*((-3*cf*Lmut)/4 + cf*(7/16 - Log[2] - (3*Log[3])/4)) + 
    api^2*(cChi/16 + cf*nf*(37/48 + Pi^2/24)*tr + 
      Lmut^2*((ca*cf)/32 - (39*cf^2)/32 + (cf*nf*tr)/8) + 
      Lmut*(ca*cf*(-135/64 - (11*Log[2])/12 - (11*Log[3])/16) + 
        cf*nf*tr*(1/16 + Log[2]/3 + Log[3]/4) + 
        cf^2*(183/64 + (3*Log[2])/4 + (9*Log[3])/16)) + 
      ca*cf*(-5597/2880 - (11*Pi^2)/192 + (1001*Log[2])/1440 + Log[2]^2/4 + 
        (179*Log[3])/320 + (7*PolyLog[2, 1/4])/6) + 
      cf^2*(-1201/360 + (23*Pi^2)/576 - (21341*Log[2])/1440 + Log[2]^2/4 + 
        (1713*Log[3])/160 + (107*PolyLog[2, 1/4])/32))), 
  (3*api*cf*t*(1 + api*(-1/9*(nf*tr) + Lmut*((7*ca)/12 + cf/12 - (nf*tr)/3) + 
       ca*(535/216 + Pi^2/24 - (125*Log[2])/54 - (11*Log[3])/12 - 
         (37*PolyLog[2, 1/4])/36) + cf*(-85/108 - (17*Pi^2)/216 + 
         (395*Log[2])/54 - 3*Log[3] + (3*PolyLog[2, 1/4])/4))))/4, 
  api^2*t*(cf*tr + 6*cf*Lmut*tr), api^2*cf*t*tr*
   (-31/40 + 3*Lmut - (3*Lmut^2)/2 - Pi^2/6 + (41*Log[2])/15 - 
    (3*Log[3])/10 - PolyLog[2, 1/4]/2), 
  -1/2*(nc*t*(Lmut + api*((3*cf*Lmut^2)/2 + cf*Lmut*(13/16 - Log[2] - 
          (3*Log[3])/4) + cf*(125/32 + (71*Log[2])/8 - (135*Log[3])/16 - 
          (9*PolyLog[2, 1/4])/4)) + api^2*(0.78354`6.*ca*cf + 
        3.21464`6.*cf^2 - 1.71402`6.*cf*nf*tr + 
        Lmut^3*((15*ca*cf)/32 + (47*cf^2)/32 - (cf*nf*tr)/8) + 
        Lmut^2*(cf^2*(141/64 - (3*Log[2])/2 - (9*Log[3])/8) + 
          ca*cf*(141/64 - (11*Log[2])/12 - (11*Log[3])/16) + 
          cf*nf*tr*(-11/16 + Log[2]/3 + Log[3]/4)) + 
        Lmut*(cChi/16 - cf*gam7 + cf*nf*tr*(-115/96 + Pi^2/24 -
            (71*Log[2])/24 + (45*Log[3])/16 + (3*PolyLog[2, 1/4])/4) + 
          ca*cf*(11467/1920 - Pi^2/24 + (637*Log[2])/80 + Log[2]^2/4 - 
            (1203*Log[3])/160 - (41*PolyLog[2, 1/4])/32 - (3*Zeta[3])/2) + 
          cf^2*(5351/640 + Pi^2/96 + (5089*Log[2])/240 + Log[2]^2/4 - 
            (7059*Log[3])/320 - (77*PolyLog[2, 1/4])/16 + 3*Zeta[3])))))/
    Pi^2, (api^2*cf*nc*(-0.523782`6.*t*tr - (3*Lmut^2*t*tr)/2 + 
     Lmut*((5*t*tr)/2 + (t*gam8))))/(2*Pi^2),
  (api^2*cf*nc*(-2.14599`6.*t*tr - Lmut^2*t*tr + (Lmut^3*t*tr)/4 + 
     Lmut*((t*gam9) + tr*((73*t)/240 + (Pi^2*t)/12 - (41*t*Log[2])/30 +
         (3*t*Log[3])/20 + (t*PolyLog[2, 1/4])/4))))/(2*Pi^2), 0, 
  1 + api*((-3*cf*Lmut)/4 + cf*(-1/2 - Log[2] - (3*Log[3])/4)) + 
   api^2*(cChi/16 + cf*nf*(5/6 + Pi^2/24)*tr + 
     Lmut^2*((-11*ca*cf)/32 + (9*cf^2)/32 + (cf*nf*tr)/8) + 
     Lmut*(ca*cf*(-47/32 - (11*Log[2])/12 - (11*Log[3])/16) + 
       cf*nf*tr*(3/8 + Log[2]/3 + Log[3]/4) + 
       cf^2*(9/32 + (3*Log[2])/4 + (9*Log[3])/16)) + 
     ca*cf*(-197/48 - (7*Pi^2)/96 - (9*Log[2])/2 + Log[2]^2/4 + 
       (9*Log[3])/2 + (3*PolyLog[2, 1/4])/2) + 
     cf^2*(1/2 + Pi^2/12 - (3*Log[2])/2 + Log[2]^2/4 + (21*Log[3])/8 + 
       3*PolyLog[2, 1/4])), 
  -1/4*(nc*(1 + Lmut + api*((3*cf*Lmut^2)/4 + 
        cf*Lmut*(11/4 - Log[2] - (3*Log[3])/4) + 
        cf*(7/2 + 4*Log[2] - (21*Log[3])/4 - 3*PolyLog[2, 1/4])) + 
      api^2*(cChi/16 + 1.51368`6.*ca*cf + 3.55532`6.*cf^2 - 
        0.804596`6.*cf*nf*tr + Lmut^3*((11*ca*cf)/96 + (21*cf^2)/32 - 
          (cf*nf*tr)/24) + Lmut^2*(ca*cf*(49/24 - (11*Log[2])/12 - 
            (11*Log[3])/16) + cf^2*(3 - (3*Log[2])/4 - (9*Log[3])/16) + 
          cf*nf*tr*(-7/12 + Log[2]/3 + Log[3]/4)) + 
        Lmut*(cChi/16 + cf*nf*tr*(-19/12 + Pi^2/24 - (4*Log[2])/3 + 
            (7*Log[3])/4 + PolyLog[2, 1/4]) + ca*cf*(133/24 - (7*Pi^2)/96 - 
            (5*Log[2])/6 + Log[2]^2/4 - (5*Log[3])/16 - (5*PolyLog[2, 1/4])/
             4 - (3*Zeta[3])/2) + cf^2*(65/16 + Pi^2/12 + (13*Log[2])/2 + 
            Log[2]^2/4 - (159*Log[3])/16 - (15*PolyLog[2, 1/4])/4 + 
            3*Zeta[3])))))/Pi^2, (api^2*cf*nc*(5.33374`6.*tr + 3*Lmut*tr))/
   (4*Pi^2), 
  -1/8*(nc*(1 + api^2*(cChi/16 + 4.07403`6.*ca*cf - 0.671822`6.*cf^2 - 
        0.742185`6.*cf*nf*tr + Lmut^2*((11*ca*cf)/32 + (9*cf^2)/32 - 
          (cf*nf*tr)/8) + Lmut*(ca*cf*(185/96 + (11*Log[2])/12 - 
            (11*Log[3])/16) + cf^2*(27/32 + (3*Log[2])/4 - (9*Log[3])/16) + 
          cf*nf*tr*(-13/24 - Log[2]/3 + Log[3]/4))) + 
      api*((3*cf*Lmut)/4 + cf*(1 + Log[2] - (3*Log[3])/4))))/(Pi^2*t)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}};

Print["Matching matrix loaded under name 'zeta'."];
Print["Entries (i,j) accessable through zeta[[i,j]]"];

Print[""];
Print["Load matching inverse matrix"];


zetaInv = {{1 + api*(ca/2 + (ca/2 - (5*cf)/4)*Lmut + 
     cf*(3/8 - (3*ot)/2 + Log[2] + (3*Log[3])/4)) + 
   api^2*(-1/16*cChi + ca*nf*(-1021/1728 - Pi^2/72)*tr + 
     cf*nf*(-7/54 + (5*ot)/6 + Pi^2/72)*tr + 
     Lmut^2*((17*ca^2)/48 - (115*ca*cf)/96 + (25*cf^2)/32 - (ca*nf*tr)/12 + 
       (5*cf*nf*tr)/24) + Lmut*((139*ca^2)/72 - (67*ca*nf*tr)/144 + 
       cf^2*(9/8 + (15*ot)/8 - (5*Log[2])/4 - (15*Log[3])/16) + 
       cf*nf*tr*(4/9 + ot/2 - Log[2]/3 - Log[3]/4) + 
       ca*cf*(-271/72 - (17*ot)/8 + (17*Log[2])/12 + (17*Log[3])/16)) + 
     cf^2*(-559/576 + (9*ot)/4 + (5*Pi^2)/72 - (157*Log[2])/144 + 
       (3*Log[2]^2)/4 + ot*(-3/16 + 11*Log[2] - (63*Log[3])/8) + 
       (61*Log[3])/16 + (3*Log[2]*Log[3])/2 + (9*Log[3]^2)/16 - 
       (19*PolyLog[2, 1/4])/12) + ca^2*(169/54 + (5*Pi^2)/144 + 
       (251*Log[2])/48 - (129*Log[3])/32 - (7*PolyLog[2, 1/4])/32) + 
     ca*cf*(-953/1728 - (5*Pi^2)/96 - (353*Log[2])/72 - Log[2]^2/4 + 
       (85*Log[3])/32 + ot*(-127/24 - (13*Log[2])/4 + (9*Log[3])/4) + 
       (9*PolyLog[2, 1/4])/16)), 
  -(api*tr*(-1 - Lmut + api*(((-7*ca)/8 - cf)*Lmut + 
       (-1/4*ca + cf/4)*Lmut^2 + ca*(-17/48 - Pi^2/48 - 6*Log[2] + 
         (13*Log[3])/4 - PolyLog[2, 1/4]) + 
       cf*(-55/12 + (5*ot)/4 - (13*Log[2])/4 + (33*Log[3])/8 + 
         (9*PolyLog[2, 1/4])/4)))), 
  api*cf*(29/8 + 3*Lmut - 3*ot + api*(nf*(-21/8 + (5*ot)/3 - Pi^2/12)*tr + 
      Lmut^2*((17*ca)/8 + (3*cf)/2 - (nf*tr)/2) + 
      Lmut*(ca*(1169/96 - (17*ot)/4) + nf*(-49/24 + ot)*tr + 
        cf*(-19/32 - (3*ot)/4 + 3*Log[2] + (9*Log[3])/4)) + 
      cf*(7667/960 + (9*ot)/2 + (3*Pi^2)/16 - (6503*Log[2])/240 + 
        ot*(-75/8 + 22*Log[2] - (63*Log[3])/4) + (189*Log[3])/10 - 
        (7*PolyLog[2, 1/4])/4) + ca*(2383/160 - (7*Pi^2)/96 + 
        (6323*Log[2])/240 - (901*Log[3])/40 + ot*(-109/12 - (13*Log[2])/2 + 
          (9*Log[3])/2) - (5*PolyLog[2, 1/4])/16))), 
  api^2*cf*((ca/4 + cf/2)*Lmut + cf*(13/48 - (9*ot)/8 + 13*Log[2] - 
      (15*Log[3])/2) + ca*(-23/48 - (33*Log[2])/4 + (47*Log[3])/8 - 
      (3*PolyLog[2, 1/4])/8)), api^2*cf*(-7 - 6*Lmut)*tr, 
  api^2*cf*tr*(-35/8 - 6*Lmut - (3*Lmut^2)/2 - 18*Log[2] + 9*Log[3] + 
    (3*PolyLog[2, 1/4])/2), 
  (3*api*cf*nc*(79/24 + (2*Lmut)/3 + Lmut^2 - 2*ot - (21*Log[2])/2 + 
     (21*Log[3])/4 - PolyLog[2, 1/4] + api*(nf*(0.805412`6. + (10*ot)/9)*tr + 
       Lmut^2*((209*ca)/72 + 4*cf - (7*nf*tr)/18) + 
       Lmut^3*((17*ca)/36 + (11*cf)/6 - (nf*tr)/9) + 
       ca*(6.40095`6. + ot*(-109/18 - (13*Log[2])/3 + 3*Log[3])) + 
       Lmut*((-4*gam7)/3 + cf*(233/16 - 5*ot - (65*Log[2])/4 +
           (33*Log[3])/8 - (17*PolyLog[2, 1/4])/2) + 
         ca*(2743/288 - (17*ot)/6 - (119*Log[2])/8 + (119*Log[3])/16 - 
           (17*PolyLog[2, 1/4])/12) + nf*tr*(-119/72 + (2*ot)/3 + 
           (7*Log[2])/2 - (7*Log[3])/4 + PolyLog[2, 1/4]/3)) + 
       cf*(1.01966`6. + 3.`6.*ot + ot*(-15/2 + (241*Log[2])/6 - 
           (99*Log[3])/4 + 3*PolyLog[2, 1/4])))))/(8*Pi^2), 
  (api^2*cf*nc*(-8.18766`6.*tr - (3*Lmut^2*tr)/2 + 
     Lmut*(-3*tr - (gam8))))/(2*Pi^2),
  (api^2*cf*nc*(-1.53387`6.*tr - (15*Lmut^2*tr)/8 - (Lmut^3*tr)/4 + 
     Lmut*((-29/8 + Pi^2/8)*tr - (gam9))))/(2*Pi^2), 0,
  (-3*api*cf*(-1 + api*((5*nf*tr)/9 + Lmut*((-17*ca)/12 + (5*cf)/4 + 
         (nf*tr)/3) + cf*(-3/8 + (3*ot)/2 + (22*Log[2])/3 - (21*Log[3])/4) + 
       ca*(-109/36 - (13*Log[2])/6 + (3*Log[3])/2))))/(2*t), 
  (3*api*cf*nc*(53/24 + Lmut - ot - 6*Log[2] + 3*Log[3] + 
     api*(nf*(-0.834581`6. + (5*ot)/9)*tr + Lmut^2*((17*ca)/24 + (5*cf)/4 - 
         (nf*tr)/6) + cf*(5.65725`6. + 1.5`6.*ot + 
         ot*(-6 + (46*Log[2])/3 - 9*Log[3])) + 
       ca*(3.09816`6. + ot*(-109/36 - (13*Log[2])/6 + (3*Log[3])/2)) + 
       Lmut*(nf*tr*(-73/72 + ot/3 + 2*Log[2] - Log[3]) + 
         cf*(23/8 - ot - 4*Log[2] + 3*Log[3]) + ca*(1601/288 - (17*ot)/12 - 
           (17*Log[2])/2 + (17*Log[3])/4)))))/(8*Pi^2*t), 
  (api^2*cf*(-5.43523`6. - (15*Lmut)/4 - (3*Lmut^2)/8)*nc*tr)/(2*Pi^2*t), 
  (3*api*cf*nc*(1/4 - Lmut/4 - 2*Log[2] + Log[3] + 
     api*(-0.0505475`6.*ca - 0.134328`6.*nf*tr + 
       Lmut^2*((-7*ca)/24 + cf/16 + (nf*tr)/12) + 
       cf*(-0.273384`6. + ot*(-7/16 + 3*Log[2] - (3*Log[3])/2)) + 
       Lmut*(cf*(-1/2 + Log[2] - Log[3]/2) + nf*tr*(-1/36 + (2*Log[2])/3 - 
           Log[3]/3) + ca*(-29/288 - (79*Log[2])/24 + (77*Log[3])/48)))))/
   (8*Pi^2*t^2)}, {0, 1 - (7*api*ca)/8 + 
   api^2*((ca*nf*tr)/18 - (3*cf*nf*tr)/16 + 
     Lmut*((-3*ca^2)/32 - (ca*nf*tr)/8 - (cf*nf*tr)/4) + 
     ca^2*(-1427/2880 + (87*Log[2])/80 - (27*Log[3])/40)), 0, 0, 0, 
  api*((-5*cf)/2 - 3*cf*Lmut) + api^2*(cf*nf*(15/4 + Pi^2/6)*tr + 
     Lmut^2*((-11*ca*cf)/4 - (9*cf^2)/4 + cf*nf*tr) + 
     Lmut*((-38*ca*cf)/3 + (10*cf*nf*tr)/3 + 
       cf^2*(-33/8 - 3*Log[2] - (9*Log[3])/4)) + 
     cf^2*(-37/16 - (5*Log[2])/2 - (15*Log[3])/8) + 
     ca*cf*(-2923/240 + Pi^2/6 - (4273*Log[2])/60 + (2139*Log[3])/40 + 
       PolyLog[2, 1/4]/4)), 0, 0, 
  (api*cf*nc*(-15 - 16*Lmut - 6*Lmut^2 + Pi^2 + 
     api*(-5.27709`6.*ca + 6.1305`6.*cf + 2.0017`6.*nf*tr + 
       Lmut^3*((-11*ca)/3 - 12*cf + (4*nf*tr)/3) + 
       Lmut^2*((-185*ca)/6 - (99*cf)/2 + (26*nf*tr)/3) + 
       Lmut*(nf*(65/3 - (2*Pi^2)/3)*tr + cf*(-253/4 + 3*Pi^2 - 60*Log[2] + 
           54*Log[3] + 36*PolyLog[2, 1/4] - 24*Zeta[3]) + 
         ca*(-1045/12 + (11*Pi^2)/6 + 12*Zeta[3])))))/(16*Pi^2), 
  (api^2*cf*(34.6667`6. + 24*Lmut)*nc*tr)/(16*Pi^2), 0, 0, 
  (3*api*cf*nc*(-11/6 - Lmut + api*(-6.92377`6.*ca - 4.75941`6.*cf + 
       2.90942`6.*nf*tr + Lmut^2*((-11*ca)/12 - (3*cf)/2 + (nf*tr)/3) + 
       Lmut*((-109*ca)/18 + (16*nf*tr)/9 + cf*(-9/2 - 2*Log[2])))))/
   (8*Pi^2*t), 
  (3*cf*nc*(-1 + api*((2*nf*tr)/9 + Lmut*((-11*ca)/12 + (nf*tr)/3) + 
       ca*(-41/72 - (11*Log[2])/6 + (3*Log[3])/4)) + 
     api^2*(0.389448`6.*ca^2 + 1.72283`6.*ca*nf*tr - 0.118724`6.*cf*nf*tr - 
       0.121042`6.*nf^2*tr^2 + 
       Lmut^2*((-121*ca^2)/144 + (11*ca*nf*tr)/18 - (nf^2*tr^2)/9) + 
       Lmut*((cf*nf*tr)/2 - (4*nf^2*tr^2)/27 + ca*nf*tr*
          (175/108 + (11*Log[2])/9 - Log[3]/2) + 
         ca^2*(-1063/432 - (121*Log[2])/36 + (11*Log[3])/8)))))/
   (32*Pi^2*t^2*tr)}, 
 {0, 0, 1 + api*((3*cf*Lmut)/4 + cf*(1/2 + Log[2] + (3*Log[3])/4)) + 
   api^2*(-1/16*cChi + cf*nf*(-5/6 - Pi^2/24)*tr + 
     Lmut^2*((11*ca*cf)/32 + (9*cf^2)/32 - (cf*nf*tr)/8) + 
     Lmut*(cf*nf*tr*(-3/8 - Log[2]/3 - Log[3]/4) + 
       cf^2*(15/32 + (3*Log[2])/4 + (9*Log[3])/16) + 
       ca*cf*(47/32 + (11*Log[2])/12 + (11*Log[3])/16)) + 
     cf^2*(-1/4 - Pi^2/12 + (5*Log[2])/2 + (3*Log[2]^2)/4 - (15*Log[3])/8 + 
       (3*Log[2]*Log[3])/2 + (9*Log[3]^2)/16 - 3*PolyLog[2, 1/4]) + 
     ca*cf*(197/48 + (7*Pi^2)/96 + (9*Log[2])/2 - Log[2]^2/4 - (9*Log[3])/2 - 
       (3*PolyLog[2, 1/4])/2)), 0, 0, 0, 
  -1/4*(nc*(-1 - Lmut + api*(-4*cf*Lmut - (3*cf*Lmut^2)/2 + 
        cf*(-4 - 5*Log[2] + (9*Log[3])/2 + 3*PolyLog[2, 1/4])) + 
      api^2*(-3.99132`6.*ca*cf - 2.9331`6.*cf^2 + 2.04916`6.*cf*nf*tr + 
        Lmut^3*((-11*ca*cf)/24 - (3*cf^2)/2 + (cf*nf*tr)/6) + 
        Lmut^2*((-185*ca*cf)/48 - (99*cf^2)/16 + (13*cf*nf*tr)/12) + 
        Lmut*(cf*nf*tr*(67/24 + (5*Log[2])/3 - (3*Log[3])/2 - 
            PolyLog[2, 1/4]) + cf^2*(-265/32 - 15*Log[2] + (27*Log[3])/2 + 
            9*PolyLog[2, 1/4] - 3*Zeta[3]) + ca*cf*(-1067/96 - 
            (55*Log[2])/12 + (33*Log[3])/8 + (11*PolyLog[2, 1/4])/4 + 
            (3*Zeta[3])/2)))))/Pi^2, (api^2*cf*(-5.33374`6. - 3*Lmut)*nc*tr)/
   (4*Pi^2), 0, 0, 0, 
  -1/8*(nc*(-1 + api^2*(-6.55167`6.*ca*cf - 1.06047`6.*cf^2 + 
        1.98675`6.*cf*nf*tr + Lmut^2*((-11*ca*cf)/16 - (9*cf^2)/8 + 
          (cf*nf*tr)/4) + Lmut*(cf^2*(-39/16 - 3*Log[2]) + 
          ca*cf*(-163/48 - (11*Log[2])/6) + cf*nf*tr*
           (11/12 + (2*Log[2])/3))) + api*((-3*cf*Lmut)/2 + 
        cf*(-3/2 - 2*Log[2]))))/(Pi^2*t), 0, 0}, 
 {0, 0, 0, 1 + api*((3*cf*Lmut)/4 + cf*(1/2 + Log[2] + (3*Log[3])/4)) + 
   api^2*(-1/16*cChi + cf*nf*(-5/6 - Pi^2/24)*tr + 
     Lmut^2*((11*ca*cf)/32 + (9*cf^2)/32 - (cf*nf*tr)/8) + 
     Lmut*(cf*nf*tr*(-3/8 - Log[2]/3 - Log[3]/4) + 
       cf^2*(15/32 + (3*Log[2])/4 + (9*Log[3])/16) + 
       ca*cf*(47/32 + (11*Log[2])/12 + (11*Log[3])/16)) + 
     cf^2*(-1/4 - Pi^2/12 + (5*Log[2])/2 + (3*Log[2]^2)/4 - (15*Log[3])/8 + 
       (3*Log[2]*Log[3])/2 + (9*Log[3]^2)/16 - 3*PolyLog[2, 1/4]) + 
     ca*cf*(197/48 + (7*Pi^2)/96 + (9*Log[2])/2 - Log[2]^2/4 - (9*Log[3])/2 - 
       (3*PolyLog[2, 1/4])/2)), 0, 0, 
  -1/4*(nc*(-1 - Lmut + api*(-4*cf*Lmut - (3*cf*Lmut^2)/2 + 
        cf*(-4 - 5*Log[2] + (9*Log[3])/2 + 3*PolyLog[2, 1/4])) + 
      api^2*(-3.99132`6.*ca*cf - 2.9331`6.*cf^2 + 2.04916`6.*cf*nf*tr + 
        Lmut^3*((-11*ca*cf)/24 - (3*cf^2)/2 + (cf*nf*tr)/6) + 
        Lmut^2*((-185*ca*cf)/48 - (99*cf^2)/16 + (13*cf*nf*tr)/12) + 
        Lmut*(cf*nf*tr*(67/24 + (5*Log[2])/3 - (3*Log[3])/2 - 
            PolyLog[2, 1/4]) + cf^2*(-265/32 - 15*Log[2] + (27*Log[3])/2 + 
            9*PolyLog[2, 1/4] - 3*Zeta[3]) + ca*cf*(-1067/96 - 
            (55*Log[2])/12 + (33*Log[3])/8 + (11*PolyLog[2, 1/4])/4 + 
            (3*Zeta[3])/2)))))/Pi^2, (api^2*cf*(-5.33374`6. - 3*Lmut)*nc*tr)/
   (4*Pi^2), 0, 0, 0, 
  -1/8*(nc*(-1 + api^2*(-6.55167`6.*ca*cf - 1.06047`6.*cf^2 + 
        1.98675`6.*cf*nf*tr + Lmut^2*((-11*ca*cf)/16 - (9*cf^2)/8 + 
          (cf*nf*tr)/4) + Lmut*(cf^2*(-39/16 - 3*Log[2]) + 
          ca*cf*(-163/48 - (11*Log[2])/6) + cf*nf*tr*
           (11/12 + (2*Log[2])/3))) + api*((-3*cf*Lmut)/2 + 
        cf*(-3/2 - 2*Log[2]))))/(Pi^2*t), 0, 0}, 
 {0, 0, 0, 0, 1 + api*((3*cf*Lmut)/4 + cf*(1/2 + Log[2] + (3*Log[3])/4)) + 
   api^2*(-1/16*cChi + cf*nf*(-5/6 - Pi^2/24)*tr + 
     Lmut^2*((11*ca*cf)/32 + (9*cf^2)/32 - (cf*nf*tr)/8) + 
     Lmut*(cf*nf*tr*(-3/8 - Log[2]/3 - Log[3]/4) + 
       cf^2*(15/32 + (3*Log[2])/4 + (9*Log[3])/16) + 
       ca*cf*(47/32 + (11*Log[2])/12 + (11*Log[3])/16)) + 
     cf^2*(-1/4 - Pi^2/12 + (5*Log[2])/2 + (3*Log[2]^2)/4 - (15*Log[3])/8 + 
       (3*Log[2]*Log[3])/2 + (9*Log[3]^2)/16 - 3*PolyLog[2, 1/4]) + 
     ca*cf*(197/48 + (7*Pi^2)/96 + (9*Log[2])/2 - Log[2]^2/4 - (9*Log[3])/2 - 
       (3*PolyLog[2, 1/4])/2)), 0, 0, 
  -1/4*(nc*(-1 - Lmut + api*(-4*cf*Lmut - (3*cf*Lmut^2)/2 + 
        cf*(-4 - 5*Log[2] + (9*Log[3])/2 + 3*PolyLog[2, 1/4])) + 
      api^2*(-3.99132`6.*ca*cf - 2.9331`6.*cf^2 + 2.04916`6.*cf*nf*tr + 
        Lmut^3*((-11*ca*cf)/24 - (3*cf^2)/2 + (cf*nf*tr)/6) + 
        Lmut^2*((-185*ca*cf)/48 - (99*cf^2)/16 + (13*cf*nf*tr)/12) + 
        Lmut*(cf*nf*tr*(67/24 + (5*Log[2])/3 - (3*Log[3])/2 - 
            PolyLog[2, 1/4]) + cf^2*(-265/32 - 15*Log[2] + (27*Log[3])/2 + 
            9*PolyLog[2, 1/4] - 3*Zeta[3]) + ca*cf*(-1067/96 - 
            (55*Log[2])/12 + (33*Log[3])/8 + (11*PolyLog[2, 1/4])/4 + 
            (3*Zeta[3])/2)))))/Pi^2, 0, 
  (api^2*cf*(-5.33374`6. - 3*Lmut)*nc*tr)/(4*Pi^2), 0, 0, 
  -1/8*(nc*(-1 + api^2*(-6.55167`6.*ca*cf - 1.06047`6.*cf^2 + 
        1.98675`6.*cf*nf*tr + Lmut^2*((-11*ca*cf)/16 - (9*cf^2)/8 + 
          (cf*nf*tr)/4) + Lmut*(cf^2*(-39/16 - 3*Log[2]) + 
          ca*cf*(-163/48 - (11*Log[2])/6) + cf*nf*tr*
           (11/12 + (2*Log[2])/3))) + api*((-3*cf*Lmut)/2 + 
        cf*(-3/2 - 2*Log[2]))))/(Pi^2*t), 0}, 
 {0, 0, 0, 0, 0, 1 + api*((3*cf*Lmut)/4 + cf*(1/2 + Log[2] + (3*Log[3])/4)) + 
   api^2*(-1/16*cChi + cf*nf*(-5/6 - Pi^2/24)*tr + 
     Lmut^2*((11*ca*cf)/32 + (9*cf^2)/32 - (cf*nf*tr)/8) + 
     Lmut*(cf*nf*tr*(-3/8 - Log[2]/3 - Log[3]/4) + 
       cf^2*(15/32 + (3*Log[2])/4 + (9*Log[3])/16) + 
       ca*cf*(47/32 + (11*Log[2])/12 + (11*Log[3])/16)) + 
     cf^2*(-1/4 - Pi^2/12 + (5*Log[2])/2 + (3*Log[2]^2)/4 - (15*Log[3])/8 + 
       (3*Log[2]*Log[3])/2 + (9*Log[3]^2)/16 - 3*PolyLog[2, 1/4]) + 
     ca*cf*(197/48 + (7*Pi^2)/96 + (9*Log[2])/2 - Log[2]^2/4 - (9*Log[3])/2 - 
       (3*PolyLog[2, 1/4])/2)), 0, 0, 
  -1/4*(nc*(-1 - Lmut + api*(-4*cf*Lmut - (3*cf*Lmut^2)/2 + 
        cf*(-4 - 5*Log[2] + (9*Log[3])/2 + 3*PolyLog[2, 1/4])) + 
      api^2*(-3.99132`6.*ca*cf - 2.9331`6.*cf^2 + 2.04916`6.*cf*nf*tr + 
        Lmut^3*((-11*ca*cf)/24 - (3*cf^2)/2 + (cf*nf*tr)/6) + 
        Lmut^2*((-185*ca*cf)/48 - (99*cf^2)/16 + (13*cf*nf*tr)/12) + 
        Lmut*(cf*nf*tr*(67/24 + (5*Log[2])/3 - (3*Log[3])/2 - 
            PolyLog[2, 1/4]) + cf^2*(-265/32 - 15*Log[2] + (27*Log[3])/2 + 
            9*PolyLog[2, 1/4] - 3*Zeta[3]) + ca*cf*(-1067/96 - 
            (55*Log[2])/12 + (33*Log[3])/8 + (11*PolyLog[2, 1/4])/4 + 
            (3*Zeta[3])/2)))))/Pi^2, (api^2*cf*(-5.33374`6. - 3*Lmut)*nc*tr)/
   (4*Pi^2), 0, 0, 
  -1/8*(nc*(-1 + api^2*(-6.55167`6.*ca*cf - 1.06047`6.*cf^2 + 
        1.98675`6.*cf*nf*tr + Lmut^2*((-11*ca*cf)/16 - (9*cf^2)/8 + 
          (cf*nf*tr)/4) + Lmut*(cf^2*(-39/16 - 3*Log[2]) + 
          ca*cf*(-163/48 - (11*Log[2])/6) + cf*nf*tr*
           (11/12 + (2*Log[2])/3))) + api*((-3*cf*Lmut)/2 + 
        cf*(-3/2 - 2*Log[2]))))/(Pi^2*t), 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  0, 0, 0, 0}, {-(ot*t) + api*(-1/2*(ca*ot*t) - (3*cf*Lmut*ot*t)/4 + 
     cf*((3*ot*t)/2 + ot*(-1/4*t - t*Log[2] - (3*t*Log[3])/4))) + 
   api^2*((cChi*ot*t)/16 + (43*ca*nf*ot*t*tr)/144 + 
     cf*nf*((-5*ot*t)/6 + ot*((71*t)/72 + (Pi^2*t)/24))*tr + 
     Lmut^2*((-11*ca*cf*ot*t)/32 - (9*cf^2*ot*t)/32 + (cf*nf*ot*t*tr)/8) + 
     Lmut*((-11*ca^2*ot*t)/24 + (ca*nf*ot*t*tr)/6 + 
       ca*cf*((11*ot*t)/8 + ot*((-155*t)/96 - (11*t*Log[2])/12 - 
           (11*t*Log[3])/16)) + cf^2*((9*ot*t)/8 + 
         ot*((-9*t)/32 - (3*t*Log[2])/4 - (9*t*Log[3])/16)) + 
       cf*nf*tr*(-1/2*(ot*t) + ot*((7*t)/24 + (t*Log[2])/3 + 
           (t*Log[3])/4))) + ca^2*ot*((-53*t)/36 - (Pi^2*t)/48 - 
       (47*t*Log[2])/24 + (21*t*Log[3])/16 + (t*PolyLog[2, 1/4])/4) + 
     ca*cf*((127*ot*t)/24 + (13*ot*t*Log[2])/4 - (9*ot*t*Log[3])/4 + 
       ot*((-1289*t)/288 + (Pi^2*t)/144 + (35*t*Log[2])/8 + (t*Log[2]^2)/4 - 
         (35*t*Log[3])/32 + (13*t*PolyLog[2, 1/4])/24)) + 
     cf^2*((-9*ot*t)/4 - 11*ot*t*Log[2] + (63*ot*t*Log[3])/8 + 
       ot*((125*t)/288 - (5*Pi^2*t)/144 - (11*t*Log[2])/8 - 
         (3*t*Log[2]^2)/4 + (19*t*Log[3])/16 - (3*t*Log[2]*Log[3])/2 - 
         (9*t*Log[3]^2)/16 + (53*t*PolyLog[2, 1/4])/12))), 
  -1/6*(api*t*tr*(5*ot + api*((15*cf*Lmut*ot)/2 + 
       cf*((-15*ot)/2 + ot*(3/4 - 30*Log[2] + (45*Log[3])/2)) + 
       ca*ot*(133/40 + Pi^2/8 + (69*Log[2])/5 - (51*Log[3])/10 - 
         (3*PolyLog[2, 1/4])/2)))), 
  2*t*(-ot + api*((-9*cf*Lmut*ot)/4 + 
      cf*((3*ot)/2 + ot*(-13/4 - Log[2] - (3*Log[3])/4))) + 
    api^2*((cChi*ot)/16 + cf*nf*((-5*ot)/6 + ot*(53/24 + Pi^2/12))*tr + 
      Lmut^2*((-33*ca*cf*ot)/32 - (81*cf^2*ot)/32 + (3*cf*nf*ot*tr)/8) + 
      Lmut*(cf^2*((27*ot)/8 + ot*(-243/32 - (9*Log[2])/4 - (27*Log[3])/16)) + 
        ca*cf*((11*ot)/8 + ot*(-577/96 - (11*Log[2])/12 - (11*Log[3])/16)) + 
        cf*nf*tr*(-1/2*ot + ot*(41/24 + Log[2]/3 + Log[3]/4))) + 
      ca*cf*((109*ot)/24 + (13*ot*Log[2])/4 - (9*ot*Log[3])/4 + 
        ot*(-3949/288 - (5*Pi^2)/96 - (3293*Log[2])/144 + Log[2]^2/4 + 
          (1261*Log[3])/64 + (191*PolyLog[2, 1/4])/96)) + 
      cf^2*((9*ot)/4 - 11*ot*Log[2] + (63*ot*Log[3])/8 + 
        ot*(-89/144 + (19*Pi^2)/576 + (3239*Log[2])/144 - (3*Log[2]^2)/4 - 
          (273*Log[3])/16 - (3*Log[2]*Log[3])/2 - (9*Log[3]^2)/16 + 
          (113*PolyLog[2, 1/4])/32)))), 
  (3*api*cf*t*(-ot + api*((nf*ot*tr)/9 + Lmut*((-11*ca*ot)/12 - (9*cf*ot)/4 + 
         (nf*ot*tr)/3) + cf*((3*ot)/2 + ot*(-31/54 + (17*Pi^2)/216 - 
           (1439*Log[2])/54 + (23*Log[3])/2 - (3*PolyLog[2, 1/4])/4)) + 
       ca*ot*(-397/216 - Pi^2/24 + (719*Log[2])/54 - (83*Log[3])/12 + 
         (55*PolyLog[2, 1/4])/36))))/4, 6*api^2*cf*ot*t*tr, 
  api^2*cf*ot*t*tr*(71/15 + Pi^2/6 + (229*Log[2])/15 - (87*Log[3])/10 - 
    PolyLog[2, 1/4]), 
  -1/2*(nc*t*(ot + api*((9*cf*Lmut*ot)/2 + 
        cf*((-3*ot)/2 + ot*(31/8 - (47*Log[2])/4 + (63*Log[3])/8 - 
            (3*PolyLog[2, 1/4])/2))) + api^2*(0.998081`6.*cf*nf*ot*tr + 
        Lmut^2*((33*ca*cf*ot)/16 + (81*cf^2*ot)/8 - (3*cf*nf*ot*tr)/4) + 
        ca*cf*(4.9649`6.*ot - (13*ot*Log[2])/4 + (9*ot*Log[3])/4) + 
        Lmut*(cf^2*((-27*ot)/4 + ot*(18 - (423*Log[2])/8 + (567*Log[3])/16 - 
              (27*PolyLog[2, 1/4])/4)) + ca*cf*((-11*ot)/8 + 
            ot*(923/96 - (517*Log[2])/48 + (231*Log[3])/32 - 
              (11*PolyLog[2, 1/4])/8)) + cf*nf*tr*
           (ot/2 + ot*(-61/24 + (47*Log[2])/12 - (21*Log[3])/8 + 
              PolyLog[2, 1/4]/2))) + cf^2*(-2.69094`6.*ot + 
          (241*ot*Log[2])/8 - (297*ot*Log[3])/16 + (9*ot*PolyLog[2, 1/4])/
           4))))/Pi^2, 0.686207`6.*api^2*cf*nc*ot*t*tr, 
  0.206054`6.*api^2*cf*nc*ot*t*tr, 0, 
  1 + api*((3*cf*Lmut)/4 + cf*(1/2 - (3*ot)/2 + Log[2] + (3*Log[3])/4)) + 
   api^2*(-1/16*cChi + cf*nf*(-5/6 + (5*ot)/6 - Pi^2/24)*tr + 
     Lmut^2*((11*ca*cf)/32 + (9*cf^2)/32 - (cf*nf*tr)/8) + 
     Lmut*(cf*nf*tr*(-3/8 + ot/2 - Log[2]/3 - Log[3]/4) + 
       cf^2*(15/32 - (9*ot)/8 + (3*Log[2])/4 + (9*Log[3])/16) + 
       ca*cf*(47/32 - (11*ot)/8 + (11*Log[2])/12 + (11*Log[3])/16)) + 
     cf^2*(-1/4 + (9*ot)/4 - Pi^2/12 + (5*Log[2])/2 + (3*Log[2]^2)/4 + 
       ot*(-3/8 + 11*Log[2] - (63*Log[3])/8) - (15*Log[3])/8 + 
       (3*Log[2]*Log[3])/2 + (9*Log[3]^2)/16 - 3*PolyLog[2, 1/4]) + 
     ca*cf*(197/48 + (7*Pi^2)/96 + (9*Log[2])/2 - Log[2]^2/4 - (9*Log[3])/2 + 
       ot*(-109/24 - (13*Log[2])/4 + (9*Log[3])/4) - (3*PolyLog[2, 1/4])/2)), 
  -1/4*(nc*(-1 - Lmut + ot + api*((-3*cf*Lmut^2)/2 + cf*Lmut*(-4 + 3*ot) + 
        cf*(-4 - (3*ot)/2 - 5*Log[2] + (9*Log[3])/2 + 
          ot*(49/8 - 7*Log[2] + (9*Log[3])/2) + 3*PolyLog[2, 1/4])) + 
      api^2*(cf^2*(-2.9331`6. + 5.90555`6.*ot) + 
        ca*cf*(-3.99132`6. + 8.37446`6.*ot) + 
        cf*nf*(2.04916`6. - 2.50946`6.*ot)*tr + 
        Lmut^3*((-11*ca*cf)/24 - (3*cf^2)/2 + (cf*nf*tr)/6) + 
        Lmut^2*(ca*cf*(-185/48 + (11*ot)/8) + cf^2*(-99/16 + (9*ot)/2) + 
          cf*nf*(13/12 - ot/2)*tr) + 
        Lmut*(cf*nf*tr*(67/24 + ot/2 + (5*Log[2])/3 + 
            ot*(-23/8 + (7*Log[2])/3 - (3*Log[3])/2) - (3*Log[3])/2 - 
            PolyLog[2, 1/4]) + cf^2*(-265/32 - (9*ot)/2 - 15*Log[2] + 
            (27*Log[3])/2 + ot*(75/4 - 21*Log[2] + (27*Log[3])/2) + 
            9*PolyLog[2, 1/4] - 3*Zeta[3]) + ca*cf*(-1067/96 - (11*ot)/8 - 
            (55*Log[2])/12 + (33*Log[3])/8 + ot*(309/32 - (77*Log[2])/12 + 
              (33*Log[3])/8) + (11*PolyLog[2, 1/4])/4 + (3*Zeta[3])/2)))))/
    Pi^2, (api^2*cf*nc*(-5.33374`6. - 3*Lmut + 10.4065`6.*ot)*tr)/(4*Pi^2), 
  -1/8*(nc*(-1 + api*((-3*cf*Lmut)/2 + cf*(-3/2 - 2*Log[2] + 
          ot*(7/8 - 6*Log[2] + 3*Log[3]))) + 
      api^2*(cf^2*(-1.06047`6. - 0.225446`6.*ot) + 
        ca*cf*(-6.55167`6. + 0.13167`6.*ot) + 
        cf*nf*(1.98675`6. - 0.43076`6.*ot)*tr + 
        Lmut^2*((-11*ca*cf)/16 - (9*cf^2)/8 + (cf*nf*tr)/4) + 
        Lmut*(cf*nf*tr*(11/12 + (2*Log[2])/3 + ot*(-7/24 + 2*Log[2] - 
              Log[3])) + ca*cf*(-163/48 - (11*Log[2])/6 + 
            ot*(77/96 - (11*Log[2])/2 + (11*Log[3])/4)) + 
          cf^2*(-39/16 - 3*Log[2] + ot*(21/16 - 9*Log[2] + (9*Log[3])/2))))))/
    (Pi^2*t)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1}};

Print["Inverse matching matrix loaded under name 'zetaInv'."];
Print["Entries (i,j) accessable through zetaInv[[i,j]]"];



Print[""];
Print["Load flowed anomalous dimension matrix"];

tildeGamma = {{api*(-1/2*ca + cf*(5/4 - (3*ot)/2)) + 
   api^2*((-121*ca^2)/72 + (67*ca*nf*tr)/144 + 
     Lmut*((-11*ca^2)/24 + ca*cf*(55/48 - (11*ot)/8) + (ca*nf*tr)/6 + 
       cf*nf*(-5/12 + ot/2)*tr) + cf^2*(-51/32 + (9*ot)/4 + 
       ot*(-21/8 + (25*Log[2])/2 - (27*Log[3])/4)) + 
     cf*nf*tr*(-4/9 + ot/3 + Log[2]/3 + Log[3]/4) + 
     ca*cf*(479/144 - (11*Log[2])/12 - (11*Log[3])/16 + 
       ot*(-29/12 - (13*Log[2])/4 + (9*Log[3])/4))), 
  -(api*tr*(1 + api*((3*ca)/8 + (3*cf*Lmut)/4 + 
       cf*(5/8 + (5*ot)/4 - Log[2] - (3*Log[3])/4)))), 
  api*cf*(-3 - 3*ot + api*(nf*(49/24 + (2*ot)/3)*tr + 
      Lmut*(cf*(-9/2 - (9*ot)/2) + ca*(-11/4 - (11*ot)/4) + nf*(1 + ot)*tr) + 
      cf*(71/16 + (9*ot)/2 + ot*(-57/4 + 25*Log[2] - (27*Log[3])/2)) + 
      ca*(-1025/96 + ot*(-10/3 - (13*Log[2])/2 + (9*Log[3])/2)))), 
  api^2*cf*(-1/4*ca + cf*(-1/2 - (9*ot)/8)), 6*api^2*cf*tr, 3*api^2*cf*tr, 
  (api*cf*nc*(21 - 24*ot + 
     api*(Lmut*(cf*(315/4 - 90*ot) + ca*(77/4 - 22*ot) + nf*(-7 + 8*ot)*tr) + 
       16*gam7 + nf*tr*(-7/6 + (16*ot)/3 - (2*Pi^2)/3 - 42*Log[2] +
         21*Log[3] - 4*PolyLog[2, 1/4]) + ca*(-379/40 - (7*Pi^2)/12 + 
         (4849*Log[2])/15 - (4449*Log[3])/20 + ot*(-80/3 - 52*Log[2] + 
           36*Log[3]) + (23*PolyLog[2, 1/4])/2) + 
       cf*(-226/15 + 36*ot + (3*Pi^2)/2 + (967*Log[2])/30 + (21*Log[3])/5 + 
         88*PolyLog[2, 1/4] + ot*(-129 + 506*Log[2] - 279*Log[3] + 
           36*PolyLog[2, 1/4])))))/(32*Pi^2), 
  (api^2*cf*nc*(-1/2*tr + (gam8)))/(2*Pi^2),
  (api^2*cf*nc*((8*gam9) + tr*(11/2 - Pi^2 - 72*Log[2] + 36*Log[3] +
       6*PolyLog[2, 1/4])))/(16*Pi^2), 0, 
  (3*api*cf*(1 + api*((-2*nf*tr)/9 + Lmut*((11*ca)/12 - (nf*tr)/3) + 
       ca*(10/9 + (13*Log[2])/6 - (3*Log[3])/2) + 
       cf*(2 - (3*ot)/2 - (25*Log[2])/3 + (9*Log[3])/2))))/(2*t), 
  (3*api*cf*nc*(1 - ot - 6*Log[2] + 3*Log[3] + 
     api*(nf*(0.485226`6. + (2*ot)/9)*tr + cf*(1.67358`6. + 1.5`6.*ot + 
         ot*(-61/8 + (49*Log[2])/3 - (33*Log[3])/4)) + 
       ca*(-1.01239`6. + ot*(-10/9 - (13*Log[2])/6 + (3*Log[3])/2)) + 
       Lmut*(nf*tr*(-1/3 + ot/3 + 2*Log[2] - Log[3]) + 
         ca*(11/12 - (11*ot)/12 - (11*Log[2])/2 + (11*Log[3])/4) + 
         cf*(9/4 - (9*ot)/4 - (27*Log[2])/2 + (27*Log[3])/4)))))/(8*Pi^2*t), 
  (0.0863981`6.*api^2*cf*nc*tr)/t, 
  (3*api*cf*nc*(3/4 - 4*Log[2] + 2*Log[3] + 
     api*(0.41507`6.*ca - 0.0867713`6.*nf*tr + 
       cf*(0.115584`6. + ot*(-7/16 + 3*Log[2] - (3*Log[3])/2)) + 
       Lmut*(nf*tr*(-1/4 + (4*Log[2])/3 - (2*Log[3])/3) + 
         cf*(9/16 - 3*Log[2] + (3*Log[3])/2) + ca*(11/16 - (11*Log[2])/3 + 
           (11*Log[3])/6)))))/(8*Pi^2*t^2)}, 
 {0, api^2*((3*ca^2)/32 + (ca*nf*tr)/8 + (cf*nf*tr)/4), 0, 0, 0, 
  3*api*cf + api^2*((367*ca*cf)/24 - (10*cf*nf*tr)/3 + 
     Lmut*((11*ca*cf)/2 + (9*cf^2)/4 - 2*cf*nf*tr) + 
     cf^2*(9/4 + 3*Log[2] + (9*Log[3])/4)), 0, 0, 
  (api*cf*nc*(6 + api*(nf*(-20/3 + (4*Pi^2)/3)*tr + 
       Lmut*(11*ca + 18*cf - 4*nf*tr) + ca*(2617/60 - (7*Pi^2)/6 - 
         (4273*Log[2])/15 + (2139*Log[3])/10 + PolyLog[2, 1/4] - 
         12*Zeta[3]) + cf*(19 - 3*Pi^2 + 60*Log[2] - 54*Log[3] - 
         36*PolyLog[2, 1/4] + 24*Zeta[3]))))/(16*Pi^2), 
  (-3*api^2*cf*nc*tr)/(2*Pi^2), 0, 0, 
  (3*api^2*cf*nc*(-4.05866`6.*ca + 21.0904`6.*cf - 5.33333`6.*nf*tr))/
   (64*Pi^2*t), 
  (3*cf*nc*(-2 + api*((nf*tr)/9 + Lmut*((-11*ca)/6 + (2*nf*tr)/3) + 
       ca*(-71/36 - (11*Log[2])/3 + (3*Log[3])/2)) + 
     api^2*(0.584581`6.*ca^2 + 1.73574`6.*ca*nf*tr - 1.11245`6.*cf*nf*tr - 
       0.093936`6.*nf^2*tr^2 + 
       Lmut^2*((-121*ca^2)/72 + (11*ca*nf*tr)/9 - (2*nf^2*tr^2)/9) + 
       Lmut*((cf*nf*tr)/2 - (2*nf^2*tr^2)/27 + ca*nf*tr*
          (127/54 + (22*Log[2])/9 - Log[3]) + 
         ca^2*(-1087/216 - (121*Log[2])/18 + (11*Log[3])/4)))))/
   (32*Pi^2*t^2*tr)}, {0, 0, (-3*api*cf)/4 + 
   api^2*((-3*cf^2)/32 + Lmut*((-11*ca*cf)/16 + (cf*nf*tr)/4) + 
     ca*cf*(-47/32 - (11*Log[2])/12 - (11*Log[3])/16) + 
     cf*nf*tr*(3/8 + Log[2]/3 + Log[3]/4)), 0, 0, 0, 
  -1/4*(nc*(1 + api*((9*cf*Lmut)/4 + cf*(7/2 - Log[2] - (3*Log[3])/4)) + 
      api^2*(cChi/16 + Lmut^2*((33*ca*cf)/32 + (81*cf^2)/32 - 
          (3*cf*nf*tr)/8) + Lmut*(cf^2*(261/32 - (9*Log[2])/4 - 
            (27*Log[3])/16) + ca*cf*(599/96 - (11*Log[2])/12 - 
            (11*Log[3])/16) + cf*nf*tr*(-43/24 + Log[2]/3 + Log[3]/4)) + 
        cf*nf*tr*(-47/24 + Pi^2/24 - (5*Log[2])/3 + (3*Log[3])/2 + 
          PolyLog[2, 1/4]) + ca*cf*(673/96 - (7*Pi^2)/96 + Log[2]/12 + 
          Log[2]^2/4 + (3*Log[3])/8 - (5*PolyLog[2, 1/4])/4 - 
          (3*Zeta[3])/2) + cf^2*(217/32 + Pi^2/12 + (19*Log[2])/2 + 
          Log[2]^2/4 - (111*Log[3])/8 - 6*PolyLog[2, 1/4] + 3*Zeta[3]))))/
    Pi^2, (3*api^2*cf*nc*tr)/(4*Pi^2), 0, 0, 0, 
  (nc*(1 + api^2*(cChi/16 - 0.592574`6.*ca*cf - 2.1631`6.*cf^2 + 
       0.63658`6.*cf*nf*tr + Lmut^2*((11*ca*cf)/32 + (9*cf^2)/32 - 
         (cf*nf*tr)/8) + Lmut*(ca*cf*(53/96 + (11*Log[2])/12 - 
           (11*Log[3])/16) + cf^2*(-9/32 + (3*Log[2])/4 - (9*Log[3])/16) + 
         cf*nf*tr*(-1/24 - Log[2]/3 + Log[3]/4))) + 
     api*((3*cf*Lmut)/4 + cf*(-1/2 + Log[2] - (3*Log[3])/4))))/(8*Pi^2*t), 0, 
  0}, {0, 0, 0, (-3*api*cf)/4 + 
   api^2*((-3*cf^2)/32 + Lmut*((-11*ca*cf)/16 + (cf*nf*tr)/4) + 
     ca*cf*(-47/32 - (11*Log[2])/12 - (11*Log[3])/16) + 
     cf*nf*tr*(3/8 + Log[2]/3 + Log[3]/4)), 0, 0, 
  -1/4*(nc*(1 + api*((9*cf*Lmut)/4 + cf*(7/2 - Log[2] - (3*Log[3])/4)) + 
      api^2*(cChi/16 + Lmut^2*((33*ca*cf)/32 + (81*cf^2)/32 - 
          (3*cf*nf*tr)/8) + Lmut*(cf^2*(261/32 - (9*Log[2])/4 - 
            (27*Log[3])/16) + ca*cf*(599/96 - (11*Log[2])/12 - 
            (11*Log[3])/16) + cf*nf*tr*(-43/24 + Log[2]/3 + Log[3]/4)) + 
        cf*nf*tr*(-47/24 + Pi^2/24 - (5*Log[2])/3 + (3*Log[3])/2 + 
          PolyLog[2, 1/4]) + ca*cf*(673/96 - (7*Pi^2)/96 + Log[2]/12 + 
          Log[2]^2/4 + (3*Log[3])/8 - (5*PolyLog[2, 1/4])/4 - 
          (3*Zeta[3])/2) + cf^2*(217/32 + Pi^2/12 + (19*Log[2])/2 + 
          Log[2]^2/4 - (111*Log[3])/8 - 6*PolyLog[2, 1/4] + 3*Zeta[3]))))/
    Pi^2, (3*api^2*cf*nc*tr)/(4*Pi^2), 0, 0, 0, 
  (nc*(1 + api^2*(cChi/16 - 0.592574`6.*ca*cf - 2.1631`6.*cf^2 + 
       0.63658`6.*cf*nf*tr + Lmut^2*((11*ca*cf)/32 + (9*cf^2)/32 - 
         (cf*nf*tr)/8) + Lmut*(ca*cf*(53/96 + (11*Log[2])/12 - 
           (11*Log[3])/16) + cf^2*(-9/32 + (3*Log[2])/4 - (9*Log[3])/16) + 
         cf*nf*tr*(-1/24 - Log[2]/3 + Log[3]/4))) + 
     api*((3*cf*Lmut)/4 + cf*(-1/2 + Log[2] - (3*Log[3])/4))))/(8*Pi^2*t), 0, 
  0}, {0, 0, 0, 0, (-3*api*cf)/4 + 
   api^2*((-3*cf^2)/32 + Lmut*((-11*ca*cf)/16 + (cf*nf*tr)/4) + 
     ca*cf*(-47/32 - (11*Log[2])/12 - (11*Log[3])/16) + 
     cf*nf*tr*(3/8 + Log[2]/3 + Log[3]/4)), 0, 0, 
  -1/4*(nc*(1 + api*((9*cf*Lmut)/4 + cf*(7/2 - Log[2] - (3*Log[3])/4)) + 
      api^2*(cChi/16 + Lmut^2*((33*ca*cf)/32 + (81*cf^2)/32 - 
          (3*cf*nf*tr)/8) + Lmut*(cf^2*(261/32 - (9*Log[2])/4 - 
            (27*Log[3])/16) + ca*cf*(599/96 - (11*Log[2])/12 - 
            (11*Log[3])/16) + cf*nf*tr*(-43/24 + Log[2]/3 + Log[3]/4)) + 
        cf*nf*tr*(-47/24 + Pi^2/24 - (5*Log[2])/3 + (3*Log[3])/2 + 
          PolyLog[2, 1/4]) + ca*cf*(673/96 - (7*Pi^2)/96 + Log[2]/12 + 
          Log[2]^2/4 + (3*Log[3])/8 - (5*PolyLog[2, 1/4])/4 - 
          (3*Zeta[3])/2) + cf^2*(217/32 + Pi^2/12 + (19*Log[2])/2 + 
          Log[2]^2/4 - (111*Log[3])/8 - 6*PolyLog[2, 1/4] + 3*Zeta[3]))))/
    Pi^2, 0, (3*api^2*cf*nc*tr)/(4*Pi^2), 0, 0, 
  (nc*(1 + api^2*(cChi/16 - 0.592574`6.*ca*cf - 2.1631`6.*cf^2 + 
       0.63658`6.*cf*nf*tr + Lmut^2*((11*ca*cf)/32 + (9*cf^2)/32 - 
         (cf*nf*tr)/8) + Lmut*(ca*cf*(53/96 + (11*Log[2])/12 - 
           (11*Log[3])/16) + cf^2*(-9/32 + (3*Log[2])/4 - (9*Log[3])/16) + 
         cf*nf*tr*(-1/24 - Log[2]/3 + Log[3]/4))) + 
     api*((3*cf*Lmut)/4 + cf*(-1/2 + Log[2] - (3*Log[3])/4))))/(8*Pi^2*t), 
  0}, {0, 0, 0, 0, 0, (-3*api*cf)/4 + 
   api^2*((-3*cf^2)/32 + Lmut*((-11*ca*cf)/16 + (cf*nf*tr)/4) + 
     ca*cf*(-47/32 - (11*Log[2])/12 - (11*Log[3])/16) + 
     cf*nf*tr*(3/8 + Log[2]/3 + Log[3]/4)), 0, 0, 
  -1/4*(nc*(1 + api*((9*cf*Lmut)/4 + cf*(7/2 - Log[2] - (3*Log[3])/4)) + 
      api^2*(cChi/16 + Lmut^2*((33*ca*cf)/32 + (81*cf^2)/32 - 
          (3*cf*nf*tr)/8) + Lmut*(cf^2*(261/32 - (9*Log[2])/4 - 
            (27*Log[3])/16) + ca*cf*(599/96 - (11*Log[2])/12 - 
            (11*Log[3])/16) + cf*nf*tr*(-43/24 + Log[2]/3 + Log[3]/4)) + 
        cf*nf*tr*(-47/24 + Pi^2/24 - (5*Log[2])/3 + (3*Log[3])/2 + 
          PolyLog[2, 1/4]) + ca*cf*(673/96 - (7*Pi^2)/96 + Log[2]/12 + 
          Log[2]^2/4 + (3*Log[3])/8 - (5*PolyLog[2, 1/4])/4 - 
          (3*Zeta[3])/2) + cf^2*(217/32 + Pi^2/12 + (19*Log[2])/2 + 
          Log[2]^2/4 - (111*Log[3])/8 - 6*PolyLog[2, 1/4] + 3*Zeta[3]))))/
    Pi^2, (3*api^2*cf*nc*tr)/(4*Pi^2), 0, 0, 
  (nc*(1 + api^2*(cChi/16 - 0.592574`6.*ca*cf - 2.1631`6.*cf^2 + 
       0.63658`6.*cf*nf*tr + Lmut^2*((11*ca*cf)/32 + (9*cf^2)/32 - 
         (cf*nf*tr)/8) + Lmut*(ca*cf*(53/96 + (11*Log[2])/12 - 
           (11*Log[3])/16) + cf^2*(-9/32 + (3*Log[2])/4 - (9*Log[3])/16) + 
         cf*nf*tr*(-1/24 - Log[2]/3 + Log[3]/4))) + 
     api*((3*cf*Lmut)/4 + cf*(-1/2 + Log[2] - (3*Log[3])/4))))/(8*Pi^2*t), 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ot*t*(1 + (api*cf)/4 + api^2*(-1/18*(cf*nf*tr) + 
      Lmut*((11*ca*cf)/48 - (cf*nf*tr)/12) + 
      ca^2*(Pi^2/(48) + (47*Log[2])/(24) - (21*Log[3])/(16) - 
        PolyLog[2, 1/4]/(4)) + cf^2*((25*Log[2])/2 - (27*Log[3])/4 + 
        (-593/(288) + (17*Pi^2)/(144) - (7*Log[2])/(8) + 
          (7*Log[3])/(8) - (17*PolyLog[2, 1/4])/(12))) + 
      ca*cf*(-109/24 - (13*Log[2])/4 + (9*Log[3])/4 + 
        (93/(16) - (23*Pi^2)/(288) - (75*Log[2])/(8) + 
          (167*Log[3])/(32) + (23*PolyLog[2, 1/4])/(24))))), 
  -1/4*(api*ot*t*tr*(2/3 + api*((cf*Lmut)/2 + 
       cf*(5 + (-7/(3) + (58*Log[2])/(3) - (31*Log[3])/(2))) + 
       ca*(77/(60) - Pi^2/(12) - (46*Log[2])/(5) + 
         (17*Log[3])/(5) + PolyLog[2, 1/4])))), 
  ot*t*(2 + api*((5*cf)/2 + 3*cf*Lmut) + 
    api^2*(cf*nf*(5/3 + (-27/(8) - Pi^2/(12)))*tr + 
      Lmut*((19*ca*cf)/3 + (33*cf^2)/8 - (5*cf*nf*tr)/3) + 
      Lmut^2*((11*ca*cf)/8 + (9*cf^2)/4 - (cf*nf*tr)/2) + 
      cf^2*(-9 + 25*Log[2] - (27*Log[3])/2 + 
        (1843/(144) + (29*Pi^2)/(288) - (3995*Log[2])/(72) + 
          (135*Log[3])/(4) - (17*PolyLog[2, 1/4])/(16))) + 
      ca*cf*(-91/12 - (13*Log[2])/2 + (9*Log[3])/2 + 
        (4643/(288) - Pi^2/(24) + (2645*Log[2])/(72) - 
          (973*Log[3])/(32) - (47*PolyLog[2, 1/4])/(48))))), 
  (3*api*cf*ot*t*(1 + api*((-4*nf*tr)/9 + Lmut*((11*ca)/12 + (3*cf)/2 - 
         (nf*tr)/3) + ca*(523/(216) + Pi^2/(24) - 
         (719*Log[2])/(54) + (83*Log[3])/(12) - (55*PolyLog[2, 1/4])/
          (36)) + cf*(-3/2 + (49/(54) - (17*Pi^2)/(216) + 
           (1385*Log[2])/(54) - (49*Log[3])/(4) + (3*PolyLog[2, 1/4])/
            (4))))))/4, 0, api^2*cf*ot*t*tr*(23/(30) - Pi^2/(6) - 
    (229*Log[2])/(15) + (87*Log[3])/(10) + PolyLog[2, 1/4]), 
  (api*cf*nc*ot*t*(-3 + (41/(8) - (47*Log[2])/(2) + 
       (63*Log[3])/(4) - (3*PolyLog[2, 1/4]))+api*(3.3453`6.*ca -
       2.30971`6.*cf+ 2.70361`6.*nf*tr+2*gam7+Lmut*((187*ca)/96 +
       (255*cf)/32 - (17*nf*tr)/24 - (517*ca*Log[2])/24 - (705*cf*Log[2])/8 + 
       (47*nf*tr*Log[2])/6 + (231*ca*Log[3])/16 + (945*cf*Log[3])/16 - 
       (21*nf*tr*Log[3])/4 - (11*ca*PolyLog[2, 1/4])/4 - 
 (45*cf*PolyLog[2, 1/4])/4 + nf*tr*PolyLog[2, 1/4]))))/(4*Pi^2), 
  (api^2*cf*nc*(-4.02259`6.*ot*t*tr + (1/2*ot*t*gam8)))/Pi^2,
  (api^2*cf*nc*(-0.757504`6.*ot*t*tr + (1/2*ot*t*gam9)))/Pi^2, 0,
  api*cf*(-3/4 + (3*ot)/2) + 
   api^2*(Lmut*(ca*cf*(-11/16 + (11*ot)/8) + cf*nf*(1/4 - ot/2)*tr) + 
     ca*cf*(-47/32 - (11*Log[2])/12 + ot*(91/24 + (13*Log[2])/4 - 
         (9*Log[3])/4) - (11*Log[3])/16) + 
     cf*nf*tr*(3/8 - (5*ot)/6 + Log[2]/3 + Log[3]/4) + 
     cf^2*(-3/32 - (9*ot)/4 + ot*(21/8 - (25*Log[2])/2 + (27*Log[3])/4))), 
  -1/4*(nc*(1 - ot + api*(cf*Lmut*(9/4 - (9*ot)/4) + 
        cf*(7/2 + (3*ot)/2 - Log[2] + ot*(-45/8 + 8*Log[2] - (15*Log[3])/4) - 
          (3*Log[3])/4)) + api^2*(cChi/16 - (cChi*ot)/16 + 
        Lmut^2*(cf^2*(81/32 - (81*ot)/32) + ca*cf*(33/32 - (33*ot)/32) + 
          cf*nf*(-3/8 + (3*ot)/8)*tr) + 
        Lmut*(cf^2*(261/32 + (27*ot)/8 - (9*Log[2])/4 + 
            ot*(-207/16 + 18*Log[2] - (135*Log[3])/16) - (27*Log[3])/16) + 
          ca*cf*(599/96 + (11*ot)/8 - (11*Log[2])/12 + 
            ot*(-131/16 + (22*Log[2])/3 - (55*Log[3])/16) - (11*Log[3])/16) + 
          cf*nf*tr*(-43/24 - ot/2 + Log[2]/3 + Log[3]/4 + 
            ot*(5/2 - (8*Log[2])/3 + (5*Log[3])/4))) + 
        cf*nf*tr*(-47/24 + 1.70239`6.*ot + Pi^2/24 - (5*Log[2])/3 + 
          (3*Log[3])/2 + PolyLog[2, 1/4]) + ca*cf*(673/96 - 4.99683`6.*ot - 
          (7*Pi^2)/96 + Log[2]/12 + (13*ot*Log[2])/4 + Log[2]^2/4 + 
          (3*Log[3])/8 - (9*ot*Log[3])/4 - (5*PolyLog[2, 1/4])/4 - 
          (3*Zeta[3])/2) + cf^2*(217/32 - 1.72392`6.*ot + Pi^2/12 + 
          (19*Log[2])/2 - (49*ot*Log[2])/2 + Log[2]^2/4 - (111*Log[3])/8 + 
          (99*ot*Log[3])/8 - 6*PolyLog[2, 1/4] + 3*Zeta[3]))))/Pi^2, 
  (api^2*cf*nc*(3 - 3.15651`6.*ot)*tr)/(4*Pi^2), 
  (nc*(1 + api*((3*cf*Lmut)/4 + cf*(-1/2 + Log[2] - (3*Log[3])/4 + 
         ot*(13/8 - 6*Log[2] + 3*Log[3]))) + 
     api^2*(cChi/16 + cf^2*(-2.1631`6. - 0.76973`6.*ot) + 
       ca*cf*(-0.592574`6. + 1.88788`6.*ot) + 
       cf*nf*(0.63658`6. - 0.597427`6.*ot)*tr + 
       Lmut^2*((11*ca*cf)/32 + (9*cf^2)/32 - (cf*nf*tr)/8) + 
       Lmut*(cf*nf*tr*(-1/24 - Log[2]/3 + ot*(-13/24 + 2*Log[2] - Log[3]) + 
           Log[3]/4) + cf^2*(-9/32 + (3*Log[2])/4 - (9*Log[3])/16 + 
           ot*(39/32 - (9*Log[2])/2 + (9*Log[3])/4)) + 
         ca*cf*(53/96 + (11*Log[2])/12 - (11*Log[3])/16 + 
           ot*(143/96 - (11*Log[2])/2 + (11*Log[3])/4))))))/(8*Pi^2*t)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}};

Print["Flowed anomalous dimension matrix loaded under name 'tildeGamma'."];
Print["Entries (i,j) accessable through tildeGamma[[i,j]]"];


==> anc/AncillaryFile.py <==
r"""
Ancillary file to the paper

"Quark dipole operators in the gradient-flow scheme at NNLO QCD"
by J. Borgulat, L. Georg, R.V. Harlander, J.T. Kohnen, A. Shindler,
https://arxiv.org/abs/XXXXX.XXXXX.

For details on the notation, see Appendix F of that paper.

This file provides the results in python format for the
14x14 matching matrix $\zeta(t)$ displayed in Section 3.1, 3.2
and Appendix D as well as the flowed anomalous dimension matrix
from section 4. Furthermore, we provide the inverse matching matrix.
For the same results in Mathematica format, see the file AncillaryFile.m.

- All three contain:
  * api = alpha_s/Pi
  * QCD color factors:
      - nc = 3
      - tr = 1/2
      - cf = tr*(nc^2 - 1)/(nc)
      - ca = 2*tr*nc
  * number of quarks nf
  * gami = $\Gamma_i$ denotes the previously unknown entries of the anomalous dimension
    defined in Appendix B. It can be inserted by applying the rule 'RepGamma'.
  * Lmut = Log[2*mu^2*t] + EulerGamma
  * cChi, the non-logarithmic terms of \mathring{Z}_\chi.
    It can be inserted by applying the rule 'RepcChi'.
- ot marks all contributions that stem from the O(t) entries $zeta_{11,j}$,
  j = 1,...,9. Combined with the O(1/t) entries, they also contribute at
  O(t^0) and are needed for a consistent O(t^0) result. They appear only
  in zetaInv and tildeGamma. Set ot = 1 for the full result; ot = 0 omits them.   

------------------------------------------------------------------------------
Python version
------------------------------------------------------------------------------

Objects, with the same names as in AncillaryFile.m:

    zeta, zetaInv, tildeGamma   the 14x14 matrices
    RepcChi, RepGamma, RepQCD   the substitution rules, as dicts:
                                    zeta.subs(RepcChi).subs(RepGamma)
    symbols                     api, ca, cf, nc, nf, tr, t, Lmut, ot, cChi, gam7, gam8, gam9

Expansion in api = alpha_s/pi. M is zeta, zetaInv, tildeGamma; 
i and j start at 1, as in the paper.

    coefs(M, n, i, j)          coefficient of api**n in M_ij, n = 0, 1 or 2
    entry(M, n, a_s, i, j)     M_ij through order api**n, for api = a_s:
                               sum_{k=0}^{n} a_s**k * coefs(M, k, i, j)

Both functions take two optional arguments:

    numeric=True   evaluate all constants (pi, log(2), polylog(2, 1/4), ...)
                   and round to 6 significant digits, the precision of the
                   numerical constants in the results; symbols stay symbolic
    subs={...}     substitutions made first, e.g. {**RepcChi, ot: 1, nf: 5}

Examples:

    coefs(zeta, 1, 1, 1)
    coefs(tildeGamma, 2, 1, 1, numeric=True)
    entry(zetaInv, 2, api, 1, 1, subs={ot: 1})
    entry(zeta, 2, 0.0375, 1, 1, numeric=True,
          subs={**RepcChi, **RepQCD, nf: 5, Lmut: 0})
"""

import sympy as sp

api, ca, cf, nc, nf, tr, t, Lmut, ot, cChi, gam7, gam8, gam9 = sp.symbols("api ca cf nc nf tr t Lmut ot cChi gam7 gam8 gam9")

def coefs(M, n, i, j, numeric=False, subs=None):
    """Coefficient of api**n in the entry (i, j) of the matrix M.

    M        input matrix: zeta, zetaInv, tildeGamma
    n        power of api = alpha_s/pi
    i, j     row and column, starting at 1 as in the paper
    numeric  True: evaluate all constants, round to 6 significant digits
    subs     optional dict of substitutions, e.g. {**RepcChi, nf: 5}
    """
    M = sp.ImmutableMatrix(M)
    if n not in range(3):
        raise ValueError("n must be between 0 and 2")
    if i not in range(1, M.rows + 1) or j not in range(1, M.cols + 1):
        raise ValueError(f"i must be between 1 and {M.rows}, "
                         f"j between 1 and {M.cols}")

    c = sp.diff(M[i - 1, j - 1], api, n).subs(api, 0) / sp.factorial(n)
    if subs:
        for _ in range(3):
            c = c.subs(subs)
    if numeric:
        return _numeric(c)
    else:
        return c


def entry(M, n, a_s, i, j, numeric=False, subs=None):
    """entry (i, j) of the matrix M through order a_s**n:

        sum_{k=0}^{n} a_s**k * coefs(M, k, i, j)

    a_s is a number or a symbol (e.g. api); numeric and subs as in coefs.
    """
    result = sp.Add(*[a_s**k * coefs(M, k, i, j, numeric, subs)
                      for k in range(n + 1)])
    if numeric and not sp.sympify(a_s).free_symbols:
        result = _numeric(result)
    return result


def _numeric(expr):
    """Evaluate all constants, then round the number in front of every product
    of symbols (ca*nf*Lmut, ...) to 6 significant digits. If no symbol is
    left, return a plain Python float."""
    expr = sp.expand(sp.N(sp.expand(expr), 30))
    expr = expr.xreplace({x: sp.Float(format(x, ".6g"))
                          for x in expr.atoms(sp.Float)})
    return float(expr) if not expr.free_symbols else expr

RepcChi = sp.sympify(r"""
{
    cChi: -23.7947*ca*cf + 30.3914*cf**2 +
       cf*nf*tr*(-131/18 + (79*pi**2)/9 + (944*log(2))/9 - 96*log(2)**2 -
         (172*log(3))/3 + (328*log(2)*log(3))/3 - (178*log(3)**2)/3 +
         (8*polylog(2, 1/9))/3 - (112*polylog(2, 1/4))/3 -
         (400*polylog(2, 1/3))/3)
}
""")

RepQCD = sp.sympify(r"""
{
    nc: 3,
    ca: 3,
    cf: 4/3,
    tr: 1/2
}
""")

RepGamma = sp.sympify(r"""
{
    gam7: 1/2*ca + 9/8*cf -7/16*nf*tr,
    gam8: 7/2*tr,
    gam9: 25/16*tr
}
""")

zeta = sp.ImmutableMatrix(sp.sympify(r"""
[[1 + api*(-1/2*ca + (-1/2*ca + (5*cf)/4)*Lmut + 
     cf*(-3/8 - log(2) - (3*log(3))/4)) + 
   api**2*(cChi/16 + cf*nf*(7/54 - pi**2/72)*tr + ca*nf*(1021/1728 + pi**2/72)*
      tr + Lmut**2*((-5*ca**2)/48 - (5*ca*cf)/96 + (25*cf**2)/32 + 
       (ca*nf*tr)/12 - (5*cf*nf*tr)/24) + 
     Lmut*((-103*ca**2)/72 + (67*ca*nf*tr)/144 + 
       cf**2*(-33/16 - (5*log(2))/4 - (15*log(3))/16) + 
       ca*cf*(26/9 - (5*log(2))/12 - (5*log(3))/16) + 
       cf*nf*tr*(-4/9 + log(2)/3 + log(3)/4)) + 
     ca*cf*(1601/1728 + (5*pi**2)/96 + (425*log(2))/72 + log(2)**2/4 - 
       (61*log(3))/32 - (9*polylog(2, 1/4))/16) + 
     ca**2*(-311/108 - (5*pi**2)/144 - (251*log(2))/48 + (129*log(3))/32 + 
       (7*polylog(2, 1/4))/32) + cf**2*(10/9 - (5*pi**2)/72 + 
       (265*log(2))/144 + log(2)**2/4 - (13*log(3))/4 + 
       (19*polylog(2, 1/4))/12)), 
  -(api*tr*(1 + Lmut + api*((-1/4*ca + cf)*Lmut**2 + 
       Lmut*((3*ca)/4 + cf*(15/8 - log(2) - (3*log(3))/4)) + 
       cf*(101/24 + (9*log(2))/4 - (39*log(3))/8 - (9*polylog(2, 1/4))/4) + 
       ca*(35/48 + pi**2/48 + 6*log(2) - (13*log(3))/4 + polylog(2, 1/4))))), 
  api*cf*(-29/8 - 3*Lmut + api*(nf*(21/8 + pi**2/12)*tr + 
      Lmut**2*((-5*ca)/8 - 3*cf + (nf*tr)/2) + 
      Lmut*((-851*ca)/96 + (49*nf*tr)/24 + cf*(45/32 + 3*log(2) + 
          (9*log(3))/4)) + ca*(-2093/160 + (7*pi**2)/96 - (6323*log(2))/240 + 
        (901*log(3))/40 + (5*polylog(2, 1/4))/16) + 
      cf*(-2311/480 - (3*pi**2)/16 + (8243*log(2))/240 - (1077*log(3))/80 + 
        (7*polylog(2, 1/4))/4))), api**2*cf*((-1/4*ca - cf/2)*Lmut + 
    cf*(-13/48 - 13*log(2) + (15*log(3))/2) + 
    ca*(23/48 + (33*log(2))/4 - (47*log(3))/8 + (3*polylog(2, 1/4))/8)), 
  api**2*cf*(7 + 6*Lmut)*tr, api**2*cf*tr*(15/8 + Lmut/2 - (3*Lmut**2)/2 + 
    18*log(2) - 9*log(3) - (3*polylog(2, 1/4))/2), 
  (3*api*cf*nc*(-7/8 + (15*Lmut)/4 + Lmut**2 + (21*log(2))/2 - (21*log(3))/4 + 
     polylog(2, 1/4) + api*(-1.67772*ca + 4.81353*cf - 
       3.10372*nf*tr + Lmut**3*((4*ca)/9 + (23*cf)/12 - (2*nf*tr)/9) + 
       Lmut**2*((637*ca)/144 - (47*nf*tr)/36 + cf*(137/16 - log(2) - 
           (3*log(3))/4)) + Lmut*((4*gam7)/3 + nf*tr*(-35/24 - pi**2/18 -
           (7*log(2))/2 + (7*log(3))/4 - polylog(2, 1/4)/3) + 
         ca*(9983/1440 - (7*pi**2)/144 + (976*log(2))/45 - (1273*log(3))/80 + 
           (11*polylog(2, 1/4))/24) + cf*(2917/1440 + pi**2/8 + 
           (2143*log(2))/90 - (1337*log(3))/80 + (31*polylog(2, 1/4))/12)))))/
   (8*pi**2), (api**2*cf*nc*(4.68766*tr - (3*Lmut**2*tr)/2 + 
     Lmut*((-7*tr)/2 + gam8)))/(2*pi**2),
  (api**2*cf*nc*(-1.13876*tr - (3*Lmut**2*tr)/8 + (Lmut**3*tr)/4 + 
     Lmut*((gam9) + tr*(-23/16 - 9*log(2) + (9*log(3))/2 +
         (3*polylog(2, 1/4))/4))))/(2*pi**2), 0, 
  (-3*api*cf*(1 + api*((-5*nf*tr)/9 + Lmut*((11*ca)/12 - (3*cf)/4 - 
         (nf*tr)/3) + ca*(91/36 + (13*log(2))/6 - (3*log(3))/2) + 
       cf*(-1/2 - (28*log(2))/3 + (15*log(3))/4))))/(2*t), 
  (3*api*cf*nc*(Lmut + 6*log(2) - 3*log(3) + 
     api*(1.93936*ca - 1.34735*cf - 0.870131*nf*tr + 
       Lmut**2*((11*ca)/12 + (3*cf)/4 - (nf*tr)/3) + 
       Lmut*(ca*(91/36 + (23*log(2))/3 - (17*log(3))/4) + 
         cf*(1/2 + (25*log(2))/6 - 3*log(3)) + nf*tr*(-5/9 - 2*log(2) + 
           log(3))))))/(8*pi**2*t), (0.0655836*api**2*cf*nc*tr)/t, 
  (3*api*cf*nc*(2*log(2) + api*(0.520775*ca + 0.267954*cf - 
       0.0878947*nf*tr + Lmut*(ca*((11*log(2))/6 - (11*log(3))/12) + 
         cf*((3*log(2))/2 - (3*log(3))/4) + nf*tr*((-2*log(2))/3 + 
           log(3)/3))) - log(3)))/(8*pi**2*t**2)], 
 [0, 1 + (7*api*ca)/8 + api**2*(-1/18*(ca*nf*tr) + (3*cf*nf*tr)/16 + 
     Lmut*((3*ca**2)/32 + (ca*nf*tr)/8 + (cf*nf*tr)/4) + 
     ca**2*(227/180 - (87*log(2))/80 + (27*log(3))/40)), 0, 0, 0, 
  api*((5*cf)/2 + 3*cf*Lmut) + 
   api**2*((17*cf**2)/16 + cf*nf*(-15/4 - pi**2/6)*tr + 
     Lmut*((367*ca*cf)/24 + (3*cf**2)/4 - (10*cf*nf*tr)/3) + 
     Lmut**2*((11*ca*cf)/4 - cf*nf*tr) + 
     ca*cf*(431/30 - pi**2/6 + (4273*log(2))/60 - (2139*log(3))/40 - 
       polylog(2, 1/4)/4)), 0, 0, 
  (api*cf*nc*(5 - 6*Lmut - 6*Lmut**2 - pi**2 + 
     api*(-3.31445*ca - 27.5707*cf + 19.578*nf*tr + 
       Lmut**3*((-22*ca)/3 - 6*cf + (8*nf*tr)/3) + 
       Lmut**2*((-433*ca)/12 - (33*cf)/2 + (26*nf*tr)/3) + 
       Lmut*(nf*(20/3 + (4*pi**2)/3)*tr + ca*(-351/20 - (7*pi**2)/6 - 
           (4273*log(2))/15 + (2139*log(3))/10 + polylog(2, 1/4) - 
           12*zeta(3)) + cf*(-32 - 3*pi**2 + 24*zeta(3))))))/(16*pi**2), 
  (api**2*cf*(-34.6667 - 24*Lmut)*nc*tr)/(16*pi**2), 0, 0, 
  (3*api*cf*nc*(1 + api*(7.43789*ca + 2.*cf - 1.11111*nf*tr + 
       Lmut*((11*ca)/6 + (3*cf)/2 - (2*nf*tr)/3))))/(8*pi**2*t), 
  (3*cf*nc*(1 + api**2*(1.74865*ca**2 - 1.97283*ca*nf*tr + 
       0.306224*cf*nf*tr + 0.121042*nf**2*tr**2 
       + Lmut**2*((121*ca**2)/144 - (11*ca*nf*tr)/18 + 
         (nf**2*tr**2)/9) + Lmut*(-1/4*(cf*nf*tr) + (4*nf**2*tr**2)/27 + 
         ca**2*(725/216 + (121*log(2))/36 - (11*log(3))/8) + 
         ca*nf*tr*(-193/108 - (11*log(2))/9 + log(3)/2))) + 
     api*((-2*nf*tr)/9 + Lmut*((11*ca)/12 - (nf*tr)/3) + 
       ca*(13/9 + (11*log(2))/6 - (3*log(3))/4))))/(32*pi**2*t**2*tr)], 
 [0, 0, 1 + api*((-3*cf*Lmut)/4 + cf*(-1/2 - log(2) - (3*log(3))/4)) + 
   api**2*(cChi/16 + cf*nf*(5/6 + pi**2/24)*tr + 
     Lmut**2*((-11*ca*cf)/32 + (9*cf**2)/32 + (cf*nf*tr)/8) + 
     Lmut*(ca*cf*(-47/32 - (11*log(2))/12 - (11*log(3))/16) + 
       cf*nf*tr*(3/8 + log(2)/3 + log(3)/4) + 
       cf**2*(9/32 + (3*log(2))/4 + (9*log(3))/16)) + 
     ca*cf*(-197/48 - (7*pi**2)/96 - (9*log(2))/2 + log(2)**2/4 + 
       (9*log(3))/2 + (3*polylog(2, 1/4))/2) + 
     cf**2*(1/2 + pi**2/12 - (3*log(2))/2 + log(2)**2/4 + (21*log(3))/8 + 
       3*polylog(2, 1/4))), 0, 0, 0, 
  -1/4*(nc*(1 + Lmut + api*((3*cf*Lmut**2)/4 + 
        cf*Lmut*(11/4 - log(2) - (3*log(3))/4) + 
        cf*(7/2 + 4*log(2) - (21*log(3))/4 - 3*polylog(2, 1/4))) + 
      api**2*(cChi/16 + 1.51368*ca*cf + 3.55532*cf**2 - 
        0.804596*cf*nf*tr + Lmut**3*((11*ca*cf)/96 + (21*cf**2)/32 - 
          (cf*nf*tr)/24) + Lmut**2*(ca*cf*(49/24 - (11*log(2))/12 - 
            (11*log(3))/16) + cf**2*(3 - (3*log(2))/4 - (9*log(3))/16) + 
          cf*nf*tr*(-7/12 + log(2)/3 + log(3)/4)) + 
        Lmut*(cChi/16 + cf*nf*tr*(-19/12 + pi**2/24 - (4*log(2))/3 + 
            (7*log(3))/4 + polylog(2, 1/4)) + ca*cf*(133/24 - (7*pi**2)/96 - 
            (5*log(2))/6 + log(2)**2/4 - (5*log(3))/16 - (5*polylog(2, 1/4))/
             4 - (3*zeta(3))/2) + cf**2*(65/16 + pi**2/12 + (13*log(2))/2 + 
            log(2)**2/4 - (159*log(3))/16 - (15*polylog(2, 1/4))/4 + 
            3*zeta(3))))))/pi**2, (api**2*cf*(5.33374 + 3*Lmut)*nc*tr)/
   (4*pi**2), 0, 0, 0, 
  -1/8*(nc*(1 + api**2*(cChi/16 + 4.07403*ca*cf - 0.671822*cf**2 - 
        0.742185*cf*nf*tr + Lmut**2*((11*ca*cf)/32 + (9*cf**2)/32 - 
          (cf*nf*tr)/8) + Lmut*(ca*cf*(185/96 + (11*log(2))/12 - 
            (11*log(3))/16) + cf**2*(27/32 + (3*log(2))/4 - (9*log(3))/16) + 
          cf*nf*tr*(-13/24 - log(2)/3 + log(3)/4))) + 
      api*((3*cf*Lmut)/4 + cf*(1 + log(2) - (3*log(3))/4))))/(pi**2*t), 0, 0], 
 [0, 0, 0, 1 + api*((-3*cf*Lmut)/4 + cf*(-1/2 - log(2) - (3*log(3))/4)) + 
   api**2*(cChi/16 + cf*nf*(5/6 + pi**2/24)*tr + 
     Lmut**2*((-11*ca*cf)/32 + (9*cf**2)/32 + (cf*nf*tr)/8) + 
     Lmut*(ca*cf*(-47/32 - (11*log(2))/12 - (11*log(3))/16) + 
       cf*nf*tr*(3/8 + log(2)/3 + log(3)/4) + 
       cf**2*(9/32 + (3*log(2))/4 + (9*log(3))/16)) + 
     ca*cf*(-197/48 - (7*pi**2)/96 - (9*log(2))/2 + log(2)**2/4 + 
       (9*log(3))/2 + (3*polylog(2, 1/4))/2) + 
     cf**2*(1/2 + pi**2/12 - (3*log(2))/2 + log(2)**2/4 + (21*log(3))/8 + 
       3*polylog(2, 1/4))), 0, 0, 
  -1/4*(nc*(1 + Lmut + api*((3*cf*Lmut**2)/4 + 
        cf*Lmut*(11/4 - log(2) - (3*log(3))/4) + 
        cf*(7/2 + 4*log(2) - (21*log(3))/4 - 3*polylog(2, 1/4))) + 
      api**2*(cChi/16 + 1.51368*ca*cf + 3.55532*cf**2 - 
        0.804596*cf*nf*tr + Lmut**3*((11*ca*cf)/96 + (21*cf**2)/32 - 
          (cf*nf*tr)/24) + Lmut**2*(ca*cf*(49/24 - (11*log(2))/12 - 
            (11*log(3))/16) + cf**2*(3 - (3*log(2))/4 - (9*log(3))/16) + 
          cf*nf*tr*(-7/12 + log(2)/3 + log(3)/4)) + 
        Lmut*(cChi/16 + cf*nf*tr*(-19/12 + pi**2/24 - (4*log(2))/3 + 
            (7*log(3))/4 + polylog(2, 1/4)) + ca*cf*(133/24 - (7*pi**2)/96 - 
            (5*log(2))/6 + log(2)**2/4 - (5*log(3))/16 - (5*polylog(2, 1/4))/
             4 - (3*zeta(3))/2) + cf**2*(65/16 + pi**2/12 + (13*log(2))/2 + 
            log(2)**2/4 - (159*log(3))/16 - (15*polylog(2, 1/4))/4 + 
            3*zeta(3))))))/pi**2, (api**2*cf*(5.33374 + 3*Lmut)*nc*tr)/
   (4*pi**2), 0, 0, 0, 
  -1/8*(nc*(1 + api**2*(cChi/16 + 4.07403*ca*cf - 0.671822*cf**2 - 
        0.742185*cf*nf*tr + Lmut**2*((11*ca*cf)/32 + (9*cf**2)/32 - 
          (cf*nf*tr)/8) + Lmut*(ca*cf*(185/96 + (11*log(2))/12 - 
            (11*log(3))/16) + cf**2*(27/32 + (3*log(2))/4 - (9*log(3))/16) + 
          cf*nf*tr*(-13/24 - log(2)/3 + log(3)/4))) + 
      api*((3*cf*Lmut)/4 + cf*(1 + log(2) - (3*log(3))/4))))/(pi**2*t), 0, 0], 
 [0, 0, 0, 0, 1 + api*((-3*cf*Lmut)/4 + cf*(-1/2 - log(2) - (3*log(3))/4)) + 
   api**2*(cChi/16 + cf*nf*(5/6 + pi**2/24)*tr + 
     Lmut**2*((-11*ca*cf)/32 + (9*cf**2)/32 + (cf*nf*tr)/8) + 
     Lmut*(ca*cf*(-47/32 - (11*log(2))/12 - (11*log(3))/16) + 
       cf*nf*tr*(3/8 + log(2)/3 + log(3)/4) + 
       cf**2*(9/32 + (3*log(2))/4 + (9*log(3))/16)) + 
     ca*cf*(-197/48 - (7*pi**2)/96 - (9*log(2))/2 + log(2)**2/4 + 
       (9*log(3))/2 + (3*polylog(2, 1/4))/2) + 
     cf**2*(1/2 + pi**2/12 - (3*log(2))/2 + log(2)**2/4 + (21*log(3))/8 + 
       3*polylog(2, 1/4))), 0, 0, 
  -1/4*(nc*(1 + Lmut + api*((3*cf*Lmut**2)/4 + 
        cf*Lmut*(11/4 - log(2) - (3*log(3))/4) + 
        cf*(7/2 + 4*log(2) - (21*log(3))/4 - 3*polylog(2, 1/4))) + 
      api**2*(cChi/16 + 1.51368*ca*cf + 3.55532*cf**2 - 
        0.804596*cf*nf*tr + Lmut**3*((11*ca*cf)/96 + (21*cf**2)/32 - 
          (cf*nf*tr)/24) + Lmut**2*(ca*cf*(49/24 - (11*log(2))/12 - 
            (11*log(3))/16) + cf**2*(3 - (3*log(2))/4 - (9*log(3))/16) + 
          cf*nf*tr*(-7/12 + log(2)/3 + log(3)/4)) + 
        Lmut*(cChi/16 + cf*nf*tr*(-19/12 + pi**2/24 - (4*log(2))/3 + 
            (7*log(3))/4 + polylog(2, 1/4)) + ca*cf*(133/24 - (7*pi**2)/96 - 
            (5*log(2))/6 + log(2)**2/4 - (5*log(3))/16 - (5*polylog(2, 1/4))/
             4 - (3*zeta(3))/2) + cf**2*(65/16 + pi**2/12 + (13*log(2))/2 + 
            log(2)**2/4 - (159*log(3))/16 - (15*polylog(2, 1/4))/4 + 
            3*zeta(3))))))/pi**2, 0, (api**2*cf*(5.33374 + 3*Lmut)*nc*tr)/
   (4*pi**2), 0, 0, 
  -1/8*(nc*(1 + api**2*(cChi/16 + 4.07403*ca*cf - 0.671822*cf**2 - 
        0.742185*cf*nf*tr + Lmut**2*((11*ca*cf)/32 + (9*cf**2)/32 - 
          (cf*nf*tr)/8) + Lmut*(ca*cf*(185/96 + (11*log(2))/12 - 
            (11*log(3))/16) + cf**2*(27/32 + (3*log(2))/4 - (9*log(3))/16) + 
          cf*nf*tr*(-13/24 - log(2)/3 + log(3)/4))) + 
      api*((3*cf*Lmut)/4 + cf*(1 + log(2) - (3*log(3))/4))))/(pi**2*t), 0], 
 [0, 0, 0, 0, 0, 
  1 + api*((-3*cf*Lmut)/4 + cf*(-1/2 - log(2) - (3*log(3))/4)) + 
   api**2*(cChi/16 + cf*nf*(5/6 + pi**2/24)*tr + 
     Lmut**2*((-11*ca*cf)/32 + (9*cf**2)/32 + (cf*nf*tr)/8) + 
     Lmut*(ca*cf*(-47/32 - (11*log(2))/12 - (11*log(3))/16) + 
       cf*nf*tr*(3/8 + log(2)/3 + log(3)/4) + 
       cf**2*(9/32 + (3*log(2))/4 + (9*log(3))/16)) + 
     ca*cf*(-197/48 - (7*pi**2)/96 - (9*log(2))/2 + log(2)**2/4 + 
       (9*log(3))/2 + (3*polylog(2, 1/4))/2) + 
     cf**2*(1/2 + pi**2/12 - (3*log(2))/2 + log(2)**2/4 + (21*log(3))/8 + 
       3*polylog(2, 1/4))), 0, 0, 
  -1/4*(nc*(1 + Lmut + api*((3*cf*Lmut**2)/4 + 
        cf*Lmut*(11/4 - log(2) - (3*log(3))/4) + 
        cf*(7/2 + 4*log(2) - (21*log(3))/4 - 3*polylog(2, 1/4))) + 
      api**2*(cChi/16 + 1.51368*ca*cf + 3.55532*cf**2 - 
        0.804596*cf*nf*tr + Lmut**3*((11*ca*cf)/96 + (21*cf**2)/32 - 
          (cf*nf*tr)/24) + Lmut**2*(ca*cf*(49/24 - (11*log(2))/12 - 
            (11*log(3))/16) + cf**2*(3 - (3*log(2))/4 - (9*log(3))/16) + 
          cf*nf*tr*(-7/12 + log(2)/3 + log(3)/4)) + 
        Lmut*(cChi/16 + cf*nf*tr*(-19/12 + pi**2/24 - (4*log(2))/3 + 
            (7*log(3))/4 + polylog(2, 1/4)) + ca*cf*(133/24 - (7*pi**2)/96 - 
            (5*log(2))/6 + log(2)**2/4 - (5*log(3))/16 - (5*polylog(2, 1/4))/
             4 - (3*zeta(3))/2) + cf**2*(65/16 + pi**2/12 + (13*log(2))/2 + 
            log(2)**2/4 - (159*log(3))/16 - (15*polylog(2, 1/4))/4 + 
            3*zeta(3))))))/pi**2, (api**2*cf*(5.33374 + 3*Lmut)*nc*tr)/
   (4*pi**2), 0, 0, 
  -1/8*(nc*(1 + api**2*(cChi/16 + 4.07403*ca*cf - 0.671822*cf**2 - 
        0.742185*cf*nf*tr + Lmut**2*((11*ca*cf)/32 + (9*cf**2)/32 - 
          (cf*nf*tr)/8) + Lmut*(ca*cf*(185/96 + (11*log(2))/12 - 
            (11*log(3))/16) + cf**2*(27/32 + (3*log(2))/4 - (9*log(3))/16) + 
          cf*nf*tr*(-13/24 - log(2)/3 + log(3)/4))) + 
      api*((3*cf*Lmut)/4 + cf*(1 + log(2) - (3*log(3))/4))))/(pi**2*t), 0], 
 [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], 
 [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], 
 [t + api*(Lmut*(-1/2*(ca*t) + (5*cf*t)/4) + 
     cf*((-5*t)/8 - t*log(2) - (3*t*log(3))/4)) + 
   api**2*((cChi*t)/16 + cf*nf*((-5*t)/216 - (pi**2*t)/72)*tr + 
     ca*nf*((505*t)/1728 + (pi**2*t)/72)*tr + 
     Lmut**2*((-5*ca**2*t)/48 - (5*ca*cf*t)/96 + (25*cf**2*t)/32 + 
       (ca*nf*t*tr)/12 - (5*cf*nf*t*tr)/24) + 
     Lmut*((-11*ca**2*t)/9 + (43*ca*nf*t*tr)/144 + 
       cf**2*((-19*t)/8 - (5*t*log(2))/4 - (15*t*log(3))/16) + 
       ca*cf*((491*t)/144 - (5*t*log(2))/12 - (5*t*log(3))/16) + 
       cf*nf*tr*((-13*t)/36 + (t*log(2))/3 + (t*log(3))/4)) + 
     ca**2*((-179*t)/108 - (pi**2*t)/72 - (157*t*log(2))/48 + 
       (87*t*log(3))/32 - (t*polylog(2, 1/4))/32) + 
     cf**2*((55*t)/48 + (7*pi**2*t)/144 + (175*t*log(2))/144 + (t*log(2)**2)/4 - 
       (35*t*log(3))/16 + (t*polylog(2, 1/4))/6) + 
     ca*cf*((1703*t)/1728 - (pi**2*t)/36 - (143*t*log(2))/36 + 
       (t*log(2)**2)/4 + (47*t*log(3))/16 + (19*t*polylog(2, 1/4))/48)), 
  -1/6*(api*t*tr*(1 + 6*Lmut + api*(((-3*ca)/2 + 6*cf)*Lmut**2 + 
       Lmut*((15*ca)/2 + cf*(6 - 6*log(2) - (9*log(3))/2)) + 
       cf*(51/2 + (97*log(2))/2 - 48*log(3) - (27*polylog(2, 1/4))/2) + 
       ca*(-13/40 + (111*log(2))/5 - (72*log(3))/5 + (15*polylog(2, 1/4))/
          2)))), 
  2*t*(1 + api*((-3*cf*Lmut)/4 + cf*(7/16 - log(2) - (3*log(3))/4)) + 
    api**2*(cChi/16 + cf*nf*(37/48 + pi**2/24)*tr + 
      Lmut**2*((ca*cf)/32 - (39*cf**2)/32 + (cf*nf*tr)/8) + 
      Lmut*(ca*cf*(-135/64 - (11*log(2))/12 - (11*log(3))/16) + 
        cf*nf*tr*(1/16 + log(2)/3 + log(3)/4) + 
        cf**2*(183/64 + (3*log(2))/4 + (9*log(3))/16)) + 
      ca*cf*(-5597/2880 - (11*pi**2)/192 + (1001*log(2))/1440 + log(2)**2/4 + 
        (179*log(3))/320 + (7*polylog(2, 1/4))/6) + 
      cf**2*(-1201/360 + (23*pi**2)/576 - (21341*log(2))/1440 + log(2)**2/4 + 
        (1713*log(3))/160 + (107*polylog(2, 1/4))/32))), 
  (3*api*cf*t*(1 + api*(-1/9*(nf*tr) + Lmut*((7*ca)/12 + cf/12 - (nf*tr)/3) + 
       ca*(535/216 + pi**2/24 - (125*log(2))/54 - (11*log(3))/12 - 
         (37*polylog(2, 1/4))/36) + cf*(-85/108 - (17*pi**2)/216 + 
         (395*log(2))/54 - 3*log(3) + (3*polylog(2, 1/4))/4))))/4, 
  api**2*t*(cf*tr + 6*cf*Lmut*tr), api**2*cf*t*tr*
   (-31/40 + 3*Lmut - (3*Lmut**2)/2 - pi**2/6 + (41*log(2))/15 - 
    (3*log(3))/10 - polylog(2, 1/4)/2), 
  -1/2*(nc*t*(Lmut + api*((3*cf*Lmut**2)/2 + cf*Lmut*(13/16 - log(2) - 
          (3*log(3))/4) + cf*(125/32 + (71*log(2))/8 - (135*log(3))/16 - 
          (9*polylog(2, 1/4))/4)) + api**2*(0.78354*ca*cf + 
        3.21464*cf**2 - 1.71402*cf*nf*tr + 
        Lmut**3*((15*ca*cf)/32 + (47*cf**2)/32 - (cf*nf*tr)/8) + 
        Lmut**2*(cf**2*(141/64 - (3*log(2))/2 - (9*log(3))/8) + 
          ca*cf*(141/64 - (11*log(2))/12 - (11*log(3))/16) + 
          cf*nf*tr*(-11/16 + log(2)/3 + log(3)/4)) + 
        Lmut*(cChi/16 - cf*gam7 + cf*nf*tr*(-115/96 + pi**2/24 -
            (71*log(2))/24 + (45*log(3))/16 + (3*polylog(2, 1/4))/4) + 
          ca*cf*(11467/1920 - pi**2/24 + (637*log(2))/80 + log(2)**2/4 - 
            (1203*log(3))/160 - (41*polylog(2, 1/4))/32 - (3*zeta(3))/2) + 
          cf**2*(5351/640 + pi**2/96 + (5089*log(2))/240 + log(2)**2/4 - 
            (7059*log(3))/320 - (77*polylog(2, 1/4))/16 + 3*zeta(3))))))/
    pi**2, (api**2*cf*nc*(-0.523782*t*tr - (3*Lmut**2*t*tr)/2 + 
     Lmut*((5*t*tr)/2 + (t*gam8))))/(2*pi**2),
  (api**2*cf*nc*(-2.14599*t*tr - Lmut**2*t*tr + (Lmut**3*t*tr)/4 + 
     Lmut*((t*gam9) + tr*((73*t)/240 + (pi**2*t)/12 - (41*t*log(2))/30 +
         (3*t*log(3))/20 + (t*polylog(2, 1/4))/4))))/(2*pi**2), 0, 
  1 + api*((-3*cf*Lmut)/4 + cf*(-1/2 - log(2) - (3*log(3))/4)) + 
   api**2*(cChi/16 + cf*nf*(5/6 + pi**2/24)*tr + 
     Lmut**2*((-11*ca*cf)/32 + (9*cf**2)/32 + (cf*nf*tr)/8) + 
     Lmut*(ca*cf*(-47/32 - (11*log(2))/12 - (11*log(3))/16) + 
       cf*nf*tr*(3/8 + log(2)/3 + log(3)/4) + 
       cf**2*(9/32 + (3*log(2))/4 + (9*log(3))/16)) + 
     ca*cf*(-197/48 - (7*pi**2)/96 - (9*log(2))/2 + log(2)**2/4 + 
       (9*log(3))/2 + (3*polylog(2, 1/4))/2) + 
     cf**2*(1/2 + pi**2/12 - (3*log(2))/2 + log(2)**2/4 + (21*log(3))/8 + 
       3*polylog(2, 1/4))), 
  -1/4*(nc*(1 + Lmut + api*((3*cf*Lmut**2)/4 + 
        cf*Lmut*(11/4 - log(2) - (3*log(3))/4) + 
        cf*(7/2 + 4*log(2) - (21*log(3))/4 - 3*polylog(2, 1/4))) + 
      api**2*(cChi/16 + 1.51368*ca*cf + 3.55532*cf**2 - 
        0.804596*cf*nf*tr + Lmut**3*((11*ca*cf)/96 + (21*cf**2)/32 - 
          (cf*nf*tr)/24) + Lmut**2*(ca*cf*(49/24 - (11*log(2))/12 - 
            (11*log(3))/16) + cf**2*(3 - (3*log(2))/4 - (9*log(3))/16) + 
          cf*nf*tr*(-7/12 + log(2)/3 + log(3)/4)) + 
        Lmut*(cChi/16 + cf*nf*tr*(-19/12 + pi**2/24 - (4*log(2))/3 + 
            (7*log(3))/4 + polylog(2, 1/4)) + ca*cf*(133/24 - (7*pi**2)/96 - 
            (5*log(2))/6 + log(2)**2/4 - (5*log(3))/16 - (5*polylog(2, 1/4))/
             4 - (3*zeta(3))/2) + cf**2*(65/16 + pi**2/12 + (13*log(2))/2 + 
            log(2)**2/4 - (159*log(3))/16 - (15*polylog(2, 1/4))/4 + 
            3*zeta(3))))))/pi**2, (api**2*cf*nc*(5.33374*tr + 3*Lmut*tr))/
   (4*pi**2), 
  -1/8*(nc*(1 + api**2*(cChi/16 + 4.07403*ca*cf - 0.671822*cf**2 - 
        0.742185*cf*nf*tr + Lmut**2*((11*ca*cf)/32 + (9*cf**2)/32 - 
          (cf*nf*tr)/8) + Lmut*(ca*cf*(185/96 + (11*log(2))/12 - 
            (11*log(3))/16) + cf**2*(27/32 + (3*log(2))/4 - (9*log(3))/16) + 
          cf*nf*tr*(-13/24 - log(2)/3 + log(3)/4))) + 
      api*((3*cf*Lmut)/4 + cf*(1 + log(2) - (3*log(3))/4))))/(pi**2*t)], 
 [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1]]
"""))

zetaInv = sp.ImmutableMatrix(sp.sympify(r"""
[[1 + api*(ca/2 + (ca/2 - (5*cf)/4)*Lmut + 
     cf*(3/8 - (3*ot)/2 + log(2) + (3*log(3))/4)) + 
   api**2*(-1/16*cChi + ca*nf*(-1021/1728 - pi**2/72)*tr + 
     cf*nf*(-7/54 + (5*ot)/6 + pi**2/72)*tr + 
     Lmut**2*((17*ca**2)/48 - (115*ca*cf)/96 + (25*cf**2)/32 - (ca*nf*tr)/12 + 
       (5*cf*nf*tr)/24) + Lmut*((139*ca**2)/72 - (67*ca*nf*tr)/144 + 
       cf**2*(9/8 + (15*ot)/8 - (5*log(2))/4 - (15*log(3))/16) + 
       cf*nf*tr*(4/9 + ot/2 - log(2)/3 - log(3)/4) + 
       ca*cf*(-271/72 - (17*ot)/8 + (17*log(2))/12 + (17*log(3))/16)) + 
     cf**2*(-559/576 + (9*ot)/4 + (5*pi**2)/72 - (157*log(2))/144 + 
       (3*log(2)**2)/4 + ot*(-3/16 + 11*log(2) - (63*log(3))/8) + 
       (61*log(3))/16 + (3*log(2)*log(3))/2 + (9*log(3)**2)/16 - 
       (19*polylog(2, 1/4))/12) + ca**2*(169/54 + (5*pi**2)/144 + 
       (251*log(2))/48 - (129*log(3))/32 - (7*polylog(2, 1/4))/32) + 
     ca*cf*(-953/1728 - (5*pi**2)/96 - (353*log(2))/72 - log(2)**2/4 + 
       (85*log(3))/32 + ot*(-127/24 - (13*log(2))/4 + (9*log(3))/4) + 
       (9*polylog(2, 1/4))/16)), 
  -(api*tr*(-1 - Lmut + api*(((-7*ca)/8 - cf)*Lmut + 
       (-1/4*ca + cf/4)*Lmut**2 + ca*(-17/48 - pi**2/48 - 6*log(2) + 
         (13*log(3))/4 - polylog(2, 1/4)) + 
       cf*(-55/12 + (5*ot)/4 - (13*log(2))/4 + (33*log(3))/8 + 
         (9*polylog(2, 1/4))/4)))), 
  api*cf*(29/8 + 3*Lmut - 3*ot + api*(nf*(-21/8 + (5*ot)/3 - pi**2/12)*tr + 
      Lmut**2*((17*ca)/8 + (3*cf)/2 - (nf*tr)/2) + 
      Lmut*(ca*(1169/96 - (17*ot)/4) + nf*(-49/24 + ot)*tr + 
        cf*(-19/32 - (3*ot)/4 + 3*log(2) + (9*log(3))/4)) + 
      cf*(7667/960 + (9*ot)/2 + (3*pi**2)/16 - (6503*log(2))/240 + 
        ot*(-75/8 + 22*log(2) - (63*log(3))/4) + (189*log(3))/10 - 
        (7*polylog(2, 1/4))/4) + ca*(2383/160 - (7*pi**2)/96 + 
        (6323*log(2))/240 - (901*log(3))/40 + ot*(-109/12 - (13*log(2))/2 + 
          (9*log(3))/2) - (5*polylog(2, 1/4))/16))), 
  api**2*cf*((ca/4 + cf/2)*Lmut + cf*(13/48 - (9*ot)/8 + 13*log(2) - 
      (15*log(3))/2) + ca*(-23/48 - (33*log(2))/4 + (47*log(3))/8 - 
      (3*polylog(2, 1/4))/8)), api**2*cf*(-7 - 6*Lmut)*tr, 
  api**2*cf*tr*(-35/8 - 6*Lmut - (3*Lmut**2)/2 - 18*log(2) + 9*log(3) + 
    (3*polylog(2, 1/4))/2), 
  (3*api*cf*nc*(79/24 + (2*Lmut)/3 + Lmut**2 - 2*ot - (21*log(2))/2 + 
     (21*log(3))/4 - polylog(2, 1/4) + api*(nf*(0.805412 + (10*ot)/9)*tr + 
       Lmut**2*((209*ca)/72 + 4*cf - (7*nf*tr)/18) + 
       Lmut**3*((17*ca)/36 + (11*cf)/6 - (nf*tr)/9) + 
       ca*(6.40095 + ot*(-109/18 - (13*log(2))/3 + 3*log(3))) + 
       Lmut*((-4*gam7)/3 + cf*(233/16 - 5*ot - (65*log(2))/4 +
           (33*log(3))/8 - (17*polylog(2, 1/4))/2) + 
         ca*(2743/288 - (17*ot)/6 - (119*log(2))/8 + (119*log(3))/16 - 
           (17*polylog(2, 1/4))/12) + nf*tr*(-119/72 + (2*ot)/3 + 
           (7*log(2))/2 - (7*log(3))/4 + polylog(2, 1/4)/3)) + 
       cf*(1.01966 + 3.*ot + ot*(-15/2 + (241*log(2))/6 - 
           (99*log(3))/4 + 3*polylog(2, 1/4))))))/(8*pi**2), 
  (api**2*cf*nc*(-8.18766*tr - (3*Lmut**2*tr)/2 + 
     Lmut*(-3*tr - (gam8))))/(2*pi**2),
  (api**2*cf*nc*(-1.53387*tr - (15*Lmut**2*tr)/8 - (Lmut**3*tr)/4 + 
     Lmut*((-29/8 + pi**2/8)*tr - (gam9))))/(2*pi**2), 0,
  (-3*api*cf*(-1 + api*((5*nf*tr)/9 + Lmut*((-17*ca)/12 + (5*cf)/4 + 
         (nf*tr)/3) + cf*(-3/8 + (3*ot)/2 + (22*log(2))/3 - (21*log(3))/4) + 
       ca*(-109/36 - (13*log(2))/6 + (3*log(3))/2))))/(2*t), 
  (3*api*cf*nc*(53/24 + Lmut - ot - 6*log(2) + 3*log(3) + 
     api*(nf*(-0.834581 + (5*ot)/9)*tr + Lmut**2*((17*ca)/24 + (5*cf)/4 - 
         (nf*tr)/6) + cf*(5.65725 + 1.5*ot + 
         ot*(-6 + (46*log(2))/3 - 9*log(3))) + 
       ca*(3.09816 + ot*(-109/36 - (13*log(2))/6 + (3*log(3))/2)) + 
       Lmut*(nf*tr*(-73/72 + ot/3 + 2*log(2) - log(3)) + 
         cf*(23/8 - ot - 4*log(2) + 3*log(3)) + ca*(1601/288 - (17*ot)/12 - 
           (17*log(2))/2 + (17*log(3))/4)))))/(8*pi**2*t), 
  (api**2*cf*(-5.43523 - (15*Lmut)/4 - (3*Lmut**2)/8)*nc*tr)/(2*pi**2*t), 
  (3*api*cf*nc*(1/4 - Lmut/4 - 2*log(2) + log(3) + 
     api*(-0.0505475*ca - 0.134328*nf*tr + 
       Lmut**2*((-7*ca)/24 + cf/16 + (nf*tr)/12) + 
       cf*(-0.273384 + ot*(-7/16 + 3*log(2) - (3*log(3))/2)) + 
       Lmut*(cf*(-1/2 + log(2) - log(3)/2) + nf*tr*(-1/36 + (2*log(2))/3 - 
           log(3)/3) + ca*(-29/288 - (79*log(2))/24 + (77*log(3))/48)))))/
   (8*pi**2*t**2)], [0, 1 - (7*api*ca)/8 + 
   api**2*((ca*nf*tr)/18 - (3*cf*nf*tr)/16 + 
     Lmut*((-3*ca**2)/32 - (ca*nf*tr)/8 - (cf*nf*tr)/4) + 
     ca**2*(-1427/2880 + (87*log(2))/80 - (27*log(3))/40)), 0, 0, 0, 
  api*((-5*cf)/2 - 3*cf*Lmut) + api**2*(cf*nf*(15/4 + pi**2/6)*tr + 
     Lmut**2*((-11*ca*cf)/4 - (9*cf**2)/4 + cf*nf*tr) + 
     Lmut*((-38*ca*cf)/3 + (10*cf*nf*tr)/3 + 
       cf**2*(-33/8 - 3*log(2) - (9*log(3))/4)) + 
     cf**2*(-37/16 - (5*log(2))/2 - (15*log(3))/8) + 
     ca*cf*(-2923/240 + pi**2/6 - (4273*log(2))/60 + (2139*log(3))/40 + 
       polylog(2, 1/4)/4)), 0, 0, 
  (api*cf*nc*(-15 - 16*Lmut - 6*Lmut**2 + pi**2 + 
     api*(-5.27709*ca + 6.1305*cf + 2.0017*nf*tr + 
       Lmut**3*((-11*ca)/3 - 12*cf + (4*nf*tr)/3) + 
       Lmut**2*((-185*ca)/6 - (99*cf)/2 + (26*nf*tr)/3) + 
       Lmut*(nf*(65/3 - (2*pi**2)/3)*tr + cf*(-253/4 + 3*pi**2 - 60*log(2) + 
           54*log(3) + 36*polylog(2, 1/4) - 24*zeta(3)) + 
         ca*(-1045/12 + (11*pi**2)/6 + 12*zeta(3))))))/(16*pi**2), 
  (api**2*cf*(34.6667 + 24*Lmut)*nc*tr)/(16*pi**2), 0, 0, 
  (3*api*cf*nc*(-11/6 - Lmut + api*(-6.92377*ca - 4.75941*cf + 
       2.90942*nf*tr + Lmut**2*((-11*ca)/12 - (3*cf)/2 + (nf*tr)/3) + 
       Lmut*((-109*ca)/18 + (16*nf*tr)/9 + cf*(-9/2 - 2*log(2))))))/
   (8*pi**2*t), 
  (3*cf*nc*(-1 + api*((2*nf*tr)/9 + Lmut*((-11*ca)/12 + (nf*tr)/3) + 
       ca*(-41/72 - (11*log(2))/6 + (3*log(3))/4)) + 
     api**2*(0.389448*ca**2 + 1.72283*ca*nf*tr - 0.118724*cf*nf*tr - 
       0.121042*nf**2*tr**2 + 
       Lmut**2*((-121*ca**2)/144 + (11*ca*nf*tr)/18 - (nf**2*tr**2)/9) + 
       Lmut*((cf*nf*tr)/2 - (4*nf**2*tr**2)/27 + ca*nf*tr*
          (175/108 + (11*log(2))/9 - log(3)/2) + 
         ca**2*(-1063/432 - (121*log(2))/36 + (11*log(3))/8)))))/
   (32*pi**2*t**2*tr)], 
 [0, 0, 1 + api*((3*cf*Lmut)/4 + cf*(1/2 + log(2) + (3*log(3))/4)) + 
   api**2*(-1/16*cChi + cf*nf*(-5/6 - pi**2/24)*tr + 
     Lmut**2*((11*ca*cf)/32 + (9*cf**2)/32 - (cf*nf*tr)/8) + 
     Lmut*(cf*nf*tr*(-3/8 - log(2)/3 - log(3)/4) + 
       cf**2*(15/32 + (3*log(2))/4 + (9*log(3))/16) + 
       ca*cf*(47/32 + (11*log(2))/12 + (11*log(3))/16)) + 
     cf**2*(-1/4 - pi**2/12 + (5*log(2))/2 + (3*log(2)**2)/4 - (15*log(3))/8 + 
       (3*log(2)*log(3))/2 + (9*log(3)**2)/16 - 3*polylog(2, 1/4)) + 
     ca*cf*(197/48 + (7*pi**2)/96 + (9*log(2))/2 - log(2)**2/4 - (9*log(3))/2 - 
       (3*polylog(2, 1/4))/2)), 0, 0, 0, 
  -1/4*(nc*(-1 - Lmut + api*(-4*cf*Lmut - (3*cf*Lmut**2)/2 + 
        cf*(-4 - 5*log(2) + (9*log(3))/2 + 3*polylog(2, 1/4))) + 
      api**2*(-3.99132*ca*cf - 2.9331*cf**2 + 2.04916*cf*nf*tr + 
        Lmut**3*((-11*ca*cf)/24 - (3*cf**2)/2 + (cf*nf*tr)/6) + 
        Lmut**2*((-185*ca*cf)/48 - (99*cf**2)/16 + (13*cf*nf*tr)/12) + 
        Lmut*(cf*nf*tr*(67/24 + (5*log(2))/3 - (3*log(3))/2 - 
            polylog(2, 1/4)) + cf**2*(-265/32 - 15*log(2) + (27*log(3))/2 + 
            9*polylog(2, 1/4) - 3*zeta(3)) + ca*cf*(-1067/96 - 
            (55*log(2))/12 + (33*log(3))/8 + (11*polylog(2, 1/4))/4 + 
            (3*zeta(3))/2)))))/pi**2, (api**2*cf*(-5.33374 - 3*Lmut)*nc*tr)/
   (4*pi**2), 0, 0, 0, 
  -1/8*(nc*(-1 + api**2*(-6.55167*ca*cf - 1.06047*cf**2 + 
        1.98675*cf*nf*tr + Lmut**2*((-11*ca*cf)/16 - (9*cf**2)/8 + 
          (cf*nf*tr)/4) + Lmut*(cf**2*(-39/16 - 3*log(2)) + 
          ca*cf*(-163/48 - (11*log(2))/6) + cf*nf*tr*
           (11/12 + (2*log(2))/3))) + api*((-3*cf*Lmut)/2 + 
        cf*(-3/2 - 2*log(2)))))/(pi**2*t), 0, 0], 
 [0, 0, 0, 1 + api*((3*cf*Lmut)/4 + cf*(1/2 + log(2) + (3*log(3))/4)) + 
   api**2*(-1/16*cChi + cf*nf*(-5/6 - pi**2/24)*tr + 
     Lmut**2*((11*ca*cf)/32 + (9*cf**2)/32 - (cf*nf*tr)/8) + 
     Lmut*(cf*nf*tr*(-3/8 - log(2)/3 - log(3)/4) + 
       cf**2*(15/32 + (3*log(2))/4 + (9*log(3))/16) + 
       ca*cf*(47/32 + (11*log(2))/12 + (11*log(3))/16)) + 
     cf**2*(-1/4 - pi**2/12 + (5*log(2))/2 + (3*log(2)**2)/4 - (15*log(3))/8 + 
       (3*log(2)*log(3))/2 + (9*log(3)**2)/16 - 3*polylog(2, 1/4)) + 
     ca*cf*(197/48 + (7*pi**2)/96 + (9*log(2))/2 - log(2)**2/4 - (9*log(3))/2 - 
       (3*polylog(2, 1/4))/2)), 0, 0, 
  -1/4*(nc*(-1 - Lmut + api*(-4*cf*Lmut - (3*cf*Lmut**2)/2 + 
        cf*(-4 - 5*log(2) + (9*log(3))/2 + 3*polylog(2, 1/4))) + 
      api**2*(-3.99132*ca*cf - 2.9331*cf**2 + 2.04916*cf*nf*tr + 
        Lmut**3*((-11*ca*cf)/24 - (3*cf**2)/2 + (cf*nf*tr)/6) + 
        Lmut**2*((-185*ca*cf)/48 - (99*cf**2)/16 + (13*cf*nf*tr)/12) + 
        Lmut*(cf*nf*tr*(67/24 + (5*log(2))/3 - (3*log(3))/2 - 
            polylog(2, 1/4)) + cf**2*(-265/32 - 15*log(2) + (27*log(3))/2 + 
            9*polylog(2, 1/4) - 3*zeta(3)) + ca*cf*(-1067/96 - 
            (55*log(2))/12 + (33*log(3))/8 + (11*polylog(2, 1/4))/4 + 
            (3*zeta(3))/2)))))/pi**2, (api**2*cf*(-5.33374 - 3*Lmut)*nc*tr)/
   (4*pi**2), 0, 0, 0, 
  -1/8*(nc*(-1 + api**2*(-6.55167*ca*cf - 1.06047*cf**2 + 
        1.98675*cf*nf*tr + Lmut**2*((-11*ca*cf)/16 - (9*cf**2)/8 + 
          (cf*nf*tr)/4) + Lmut*(cf**2*(-39/16 - 3*log(2)) + 
          ca*cf*(-163/48 - (11*log(2))/6) + cf*nf*tr*
           (11/12 + (2*log(2))/3))) + api*((-3*cf*Lmut)/2 + 
        cf*(-3/2 - 2*log(2)))))/(pi**2*t), 0, 0], 
 [0, 0, 0, 0, 1 + api*((3*cf*Lmut)/4 + cf*(1/2 + log(2) + (3*log(3))/4)) + 
   api**2*(-1/16*cChi + cf*nf*(-5/6 - pi**2/24)*tr + 
     Lmut**2*((11*ca*cf)/32 + (9*cf**2)/32 - (cf*nf*tr)/8) + 
     Lmut*(cf*nf*tr*(-3/8 - log(2)/3 - log(3)/4) + 
       cf**2*(15/32 + (3*log(2))/4 + (9*log(3))/16) + 
       ca*cf*(47/32 + (11*log(2))/12 + (11*log(3))/16)) + 
     cf**2*(-1/4 - pi**2/12 + (5*log(2))/2 + (3*log(2)**2)/4 - (15*log(3))/8 + 
       (3*log(2)*log(3))/2 + (9*log(3)**2)/16 - 3*polylog(2, 1/4)) + 
     ca*cf*(197/48 + (7*pi**2)/96 + (9*log(2))/2 - log(2)**2/4 - (9*log(3))/2 - 
       (3*polylog(2, 1/4))/2)), 0, 0, 
  -1/4*(nc*(-1 - Lmut + api*(-4*cf*Lmut - (3*cf*Lmut**2)/2 + 
        cf*(-4 - 5*log(2) + (9*log(3))/2 + 3*polylog(2, 1/4))) + 
      api**2*(-3.99132*ca*cf - 2.9331*cf**2 + 2.04916*cf*nf*tr + 
        Lmut**3*((-11*ca*cf)/24 - (3*cf**2)/2 + (cf*nf*tr)/6) + 
        Lmut**2*((-185*ca*cf)/48 - (99*cf**2)/16 + (13*cf*nf*tr)/12) + 
        Lmut*(cf*nf*tr*(67/24 + (5*log(2))/3 - (3*log(3))/2 - 
            polylog(2, 1/4)) + cf**2*(-265/32 - 15*log(2) + (27*log(3))/2 + 
            9*polylog(2, 1/4) - 3*zeta(3)) + ca*cf*(-1067/96 - 
            (55*log(2))/12 + (33*log(3))/8 + (11*polylog(2, 1/4))/4 + 
            (3*zeta(3))/2)))))/pi**2, 0, 
  (api**2*cf*(-5.33374 - 3*Lmut)*nc*tr)/(4*pi**2), 0, 0, 
  -1/8*(nc*(-1 + api**2*(-6.55167*ca*cf - 1.06047*cf**2 + 
        1.98675*cf*nf*tr + Lmut**2*((-11*ca*cf)/16 - (9*cf**2)/8 + 
          (cf*nf*tr)/4) + Lmut*(cf**2*(-39/16 - 3*log(2)) + 
          ca*cf*(-163/48 - (11*log(2))/6) + cf*nf*tr*
           (11/12 + (2*log(2))/3))) + api*((-3*cf*Lmut)/2 + 
        cf*(-3/2 - 2*log(2)))))/(pi**2*t), 0], 
 [0, 0, 0, 0, 0, 1 + api*((3*cf*Lmut)/4 + cf*(1/2 + log(2) + (3*log(3))/4)) + 
   api**2*(-1/16*cChi + cf*nf*(-5/6 - pi**2/24)*tr + 
     Lmut**2*((11*ca*cf)/32 + (9*cf**2)/32 - (cf*nf*tr)/8) + 
     Lmut*(cf*nf*tr*(-3/8 - log(2)/3 - log(3)/4) + 
       cf**2*(15/32 + (3*log(2))/4 + (9*log(3))/16) + 
       ca*cf*(47/32 + (11*log(2))/12 + (11*log(3))/16)) + 
     cf**2*(-1/4 - pi**2/12 + (5*log(2))/2 + (3*log(2)**2)/4 - (15*log(3))/8 + 
       (3*log(2)*log(3))/2 + (9*log(3)**2)/16 - 3*polylog(2, 1/4)) + 
     ca*cf*(197/48 + (7*pi**2)/96 + (9*log(2))/2 - log(2)**2/4 - (9*log(3))/2 - 
       (3*polylog(2, 1/4))/2)), 0, 0, 
  -1/4*(nc*(-1 - Lmut + api*(-4*cf*Lmut - (3*cf*Lmut**2)/2 + 
        cf*(-4 - 5*log(2) + (9*log(3))/2 + 3*polylog(2, 1/4))) + 
      api**2*(-3.99132*ca*cf - 2.9331*cf**2 + 2.04916*cf*nf*tr + 
        Lmut**3*((-11*ca*cf)/24 - (3*cf**2)/2 + (cf*nf*tr)/6) + 
        Lmut**2*((-185*ca*cf)/48 - (99*cf**2)/16 + (13*cf*nf*tr)/12) + 
        Lmut*(cf*nf*tr*(67/24 + (5*log(2))/3 - (3*log(3))/2 - 
            polylog(2, 1/4)) + cf**2*(-265/32 - 15*log(2) + (27*log(3))/2 + 
            9*polylog(2, 1/4) - 3*zeta(3)) + ca*cf*(-1067/96 - 
            (55*log(2))/12 + (33*log(3))/8 + (11*polylog(2, 1/4))/4 + 
            (3*zeta(3))/2)))))/pi**2, (api**2*cf*(-5.33374 - 3*Lmut)*nc*tr)/
   (4*pi**2), 0, 0, 
  -1/8*(nc*(-1 + api**2*(-6.55167*ca*cf - 1.06047*cf**2 + 
        1.98675*cf*nf*tr + Lmut**2*((-11*ca*cf)/16 - (9*cf**2)/8 + 
          (cf*nf*tr)/4) + Lmut*(cf**2*(-39/16 - 3*log(2)) + 
          ca*cf*(-163/48 - (11*log(2))/6) + cf*nf*tr*
           (11/12 + (2*log(2))/3))) + api*((-3*cf*Lmut)/2 + 
        cf*(-3/2 - 2*log(2)))))/(pi**2*t), 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], 
 [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  0, 0, 0, 0], [-(ot*t) + api*(-1/2*(ca*ot*t) - (3*cf*Lmut*ot*t)/4 + 
     cf*((3*ot*t)/2 + ot*(-1/4*t - t*log(2) - (3*t*log(3))/4))) + 
   api**2*((cChi*ot*t)/16 + (43*ca*nf*ot*t*tr)/144 + 
     cf*nf*((-5*ot*t)/6 + ot*((71*t)/72 + (pi**2*t)/24))*tr + 
     Lmut**2*((-11*ca*cf*ot*t)/32 - (9*cf**2*ot*t)/32 + (cf*nf*ot*t*tr)/8) + 
     Lmut*((-11*ca**2*ot*t)/24 + (ca*nf*ot*t*tr)/6 + 
       ca*cf*((11*ot*t)/8 + ot*((-155*t)/96 - (11*t*log(2))/12 - 
           (11*t*log(3))/16)) + cf**2*((9*ot*t)/8 + 
         ot*((-9*t)/32 - (3*t*log(2))/4 - (9*t*log(3))/16)) + 
       cf*nf*tr*(-1/2*(ot*t) + ot*((7*t)/24 + (t*log(2))/3 + 
           (t*log(3))/4))) + ca**2*ot*((-53*t)/36 - (pi**2*t)/48 - 
       (47*t*log(2))/24 + (21*t*log(3))/16 + (t*polylog(2, 1/4))/4) + 
     ca*cf*((127*ot*t)/24 + (13*ot*t*log(2))/4 - (9*ot*t*log(3))/4 + 
       ot*((-1289*t)/288 + (pi**2*t)/144 + (35*t*log(2))/8 + (t*log(2)**2)/4 - 
         (35*t*log(3))/32 + (13*t*polylog(2, 1/4))/24)) + 
     cf**2*((-9*ot*t)/4 - 11*ot*t*log(2) + (63*ot*t*log(3))/8 + 
       ot*((125*t)/288 - (5*pi**2*t)/144 - (11*t*log(2))/8 - 
         (3*t*log(2)**2)/4 + (19*t*log(3))/16 - (3*t*log(2)*log(3))/2 - 
         (9*t*log(3)**2)/16 + (53*t*polylog(2, 1/4))/12))), 
  -1/6*(api*t*tr*(5*ot + api*((15*cf*Lmut*ot)/2 + 
       cf*((-15*ot)/2 + ot*(3/4 - 30*log(2) + (45*log(3))/2)) + 
       ca*ot*(133/40 + pi**2/8 + (69*log(2))/5 - (51*log(3))/10 - 
         (3*polylog(2, 1/4))/2)))), 
  2*t*(-ot + api*((-9*cf*Lmut*ot)/4 + 
      cf*((3*ot)/2 + ot*(-13/4 - log(2) - (3*log(3))/4))) + 
    api**2*((cChi*ot)/16 + cf*nf*((-5*ot)/6 + ot*(53/24 + pi**2/12))*tr + 
      Lmut**2*((-33*ca*cf*ot)/32 - (81*cf**2*ot)/32 + (3*cf*nf*ot*tr)/8) + 
      Lmut*(cf**2*((27*ot)/8 + ot*(-243/32 - (9*log(2))/4 - (27*log(3))/16)) + 
        ca*cf*((11*ot)/8 + ot*(-577/96 - (11*log(2))/12 - (11*log(3))/16)) + 
        cf*nf*tr*(-1/2*ot + ot*(41/24 + log(2)/3 + log(3)/4))) + 
      ca*cf*((109*ot)/24 + (13*ot*log(2))/4 - (9*ot*log(3))/4 + 
        ot*(-3949/288 - (5*pi**2)/96 - (3293*log(2))/144 + log(2)**2/4 + 
          (1261*log(3))/64 + (191*polylog(2, 1/4))/96)) + 
      cf**2*((9*ot)/4 - 11*ot*log(2) + (63*ot*log(3))/8 + 
        ot*(-89/144 + (19*pi**2)/576 + (3239*log(2))/144 - (3*log(2)**2)/4 - 
          (273*log(3))/16 - (3*log(2)*log(3))/2 - (9*log(3)**2)/16 + 
          (113*polylog(2, 1/4))/32)))), 
  (3*api*cf*t*(-ot + api*((nf*ot*tr)/9 + Lmut*((-11*ca*ot)/12 - (9*cf*ot)/4 + 
         (nf*ot*tr)/3) + cf*((3*ot)/2 + ot*(-31/54 + (17*pi**2)/216 - 
           (1439*log(2))/54 + (23*log(3))/2 - (3*polylog(2, 1/4))/4)) + 
       ca*ot*(-397/216 - pi**2/24 + (719*log(2))/54 - (83*log(3))/12 + 
         (55*polylog(2, 1/4))/36))))/4, 6*api**2*cf*ot*t*tr, 
  api**2*cf*ot*t*tr*(71/15 + pi**2/6 + (229*log(2))/15 - (87*log(3))/10 - 
    polylog(2, 1/4)), 
  -1/2*(nc*t*(ot + api*((9*cf*Lmut*ot)/2 + 
        cf*((-3*ot)/2 + ot*(31/8 - (47*log(2))/4 + (63*log(3))/8 - 
            (3*polylog(2, 1/4))/2))) + api**2*(0.998081*cf*nf*ot*tr + 
        Lmut**2*((33*ca*cf*ot)/16 + (81*cf**2*ot)/8 - (3*cf*nf*ot*tr)/4) + 
        ca*cf*(4.9649*ot - (13*ot*log(2))/4 + (9*ot*log(3))/4) + 
        Lmut*(cf**2*((-27*ot)/4 + ot*(18 - (423*log(2))/8 + (567*log(3))/16 - 
              (27*polylog(2, 1/4))/4)) + ca*cf*((-11*ot)/8 + 
            ot*(923/96 - (517*log(2))/48 + (231*log(3))/32 - 
              (11*polylog(2, 1/4))/8)) + cf*nf*tr*
           (ot/2 + ot*(-61/24 + (47*log(2))/12 - (21*log(3))/8 + 
              polylog(2, 1/4)/2))) + cf**2*(-2.69094*ot + 
          (241*ot*log(2))/8 - (297*ot*log(3))/16 + (9*ot*polylog(2, 1/4))/
           4))))/pi**2, 0.686207*api**2*cf*nc*ot*t*tr, 
  0.206054*api**2*cf*nc*ot*t*tr, 0, 
  1 + api*((3*cf*Lmut)/4 + cf*(1/2 - (3*ot)/2 + log(2) + (3*log(3))/4)) + 
   api**2*(-1/16*cChi + cf*nf*(-5/6 + (5*ot)/6 - pi**2/24)*tr + 
     Lmut**2*((11*ca*cf)/32 + (9*cf**2)/32 - (cf*nf*tr)/8) + 
     Lmut*(cf*nf*tr*(-3/8 + ot/2 - log(2)/3 - log(3)/4) + 
       cf**2*(15/32 - (9*ot)/8 + (3*log(2))/4 + (9*log(3))/16) + 
       ca*cf*(47/32 - (11*ot)/8 + (11*log(2))/12 + (11*log(3))/16)) + 
     cf**2*(-1/4 + (9*ot)/4 - pi**2/12 + (5*log(2))/2 + (3*log(2)**2)/4 + 
       ot*(-3/8 + 11*log(2) - (63*log(3))/8) - (15*log(3))/8 + 
       (3*log(2)*log(3))/2 + (9*log(3)**2)/16 - 3*polylog(2, 1/4)) + 
     ca*cf*(197/48 + (7*pi**2)/96 + (9*log(2))/2 - log(2)**2/4 - (9*log(3))/2 + 
       ot*(-109/24 - (13*log(2))/4 + (9*log(3))/4) - (3*polylog(2, 1/4))/2)), 
  -1/4*(nc*(-1 - Lmut + ot + api*((-3*cf*Lmut**2)/2 + cf*Lmut*(-4 + 3*ot) + 
        cf*(-4 - (3*ot)/2 - 5*log(2) + (9*log(3))/2 + 
          ot*(49/8 - 7*log(2) + (9*log(3))/2) + 3*polylog(2, 1/4))) + 
      api**2*(cf**2*(-2.9331 + 5.90555*ot) + 
        ca*cf*(-3.99132 + 8.37446*ot) + 
        cf*nf*(2.04916 - 2.50946*ot)*tr + 
        Lmut**3*((-11*ca*cf)/24 - (3*cf**2)/2 + (cf*nf*tr)/6) + 
        Lmut**2*(ca*cf*(-185/48 + (11*ot)/8) + cf**2*(-99/16 + (9*ot)/2) + 
          cf*nf*(13/12 - ot/2)*tr) + 
        Lmut*(cf*nf*tr*(67/24 + ot/2 + (5*log(2))/3 + 
            ot*(-23/8 + (7*log(2))/3 - (3*log(3))/2) - (3*log(3))/2 - 
            polylog(2, 1/4)) + cf**2*(-265/32 - (9*ot)/2 - 15*log(2) + 
            (27*log(3))/2 + ot*(75/4 - 21*log(2) + (27*log(3))/2) + 
            9*polylog(2, 1/4) - 3*zeta(3)) + ca*cf*(-1067/96 - (11*ot)/8 - 
            (55*log(2))/12 + (33*log(3))/8 + ot*(309/32 - (77*log(2))/12 + 
              (33*log(3))/8) + (11*polylog(2, 1/4))/4 + (3*zeta(3))/2)))))/
    pi**2, (api**2*cf*nc*(-5.33374 - 3*Lmut + 10.4065*ot)*tr)/(4*pi**2), 
  -1/8*(nc*(-1 + api*((-3*cf*Lmut)/2 + cf*(-3/2 - 2*log(2) + 
          ot*(7/8 - 6*log(2) + 3*log(3)))) + 
      api**2*(cf**2*(-1.06047 - 0.225446*ot) + 
        ca*cf*(-6.55167 + 0.13167*ot) + 
        cf*nf*(1.98675 - 0.43076*ot)*tr + 
        Lmut**2*((-11*ca*cf)/16 - (9*cf**2)/8 + (cf*nf*tr)/4) + 
        Lmut*(cf*nf*tr*(11/12 + (2*log(2))/3 + ot*(-7/24 + 2*log(2) - 
              log(3))) + ca*cf*(-163/48 - (11*log(2))/6 + 
            ot*(77/96 - (11*log(2))/2 + (11*log(3))/4)) + 
          cf**2*(-39/16 - 3*log(2) + ot*(21/16 - 9*log(2) + (9*log(3))/2))))))/
    (pi**2*t)], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], 
 [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1]]
"""))

tildeGamma = sp.ImmutableMatrix(sp.sympify(r"""
[[api*(-1/2*ca + cf*(5/4 - (3*ot)/2)) + 
   api**2*((-121*ca**2)/72 + (67*ca*nf*tr)/144 + 
     Lmut*((-11*ca**2)/24 + ca*cf*(55/48 - (11*ot)/8) + (ca*nf*tr)/6 + 
       cf*nf*(-5/12 + ot/2)*tr) + cf**2*(-51/32 + (9*ot)/4 + 
       ot*(-21/8 + (25*log(2))/2 - (27*log(3))/4)) + 
     cf*nf*tr*(-4/9 + ot/3 + log(2)/3 + log(3)/4) + 
     ca*cf*(479/144 - (11*log(2))/12 - (11*log(3))/16 + 
       ot*(-29/12 - (13*log(2))/4 + (9*log(3))/4))), 
  -(api*tr*(1 + api*((3*ca)/8 + (3*cf*Lmut)/4 + 
       cf*(5/8 + (5*ot)/4 - log(2) - (3*log(3))/4)))), 
  api*cf*(-3 - 3*ot + api*(nf*(49/24 + (2*ot)/3)*tr + 
      Lmut*(cf*(-9/2 - (9*ot)/2) + ca*(-11/4 - (11*ot)/4) + nf*(1 + ot)*tr) + 
      cf*(71/16 + (9*ot)/2 + ot*(-57/4 + 25*log(2) - (27*log(3))/2)) + 
      ca*(-1025/96 + ot*(-10/3 - (13*log(2))/2 + (9*log(3))/2)))), 
  api**2*cf*(-1/4*ca + cf*(-1/2 - (9*ot)/8)), 6*api**2*cf*tr, 3*api**2*cf*tr, 
  (api*cf*nc*(21 - 24*ot + 
     api*(Lmut*(cf*(315/4 - 90*ot) + ca*(77/4 - 22*ot) + nf*(-7 + 8*ot)*tr) + 
       16*gam7 + nf*tr*(-7/6 + (16*ot)/3 - (2*pi**2)/3 - 42*log(2) +
         21*log(3) - 4*polylog(2, 1/4)) + ca*(-379/40 - (7*pi**2)/12 + 
         (4849*log(2))/15 - (4449*log(3))/20 + ot*(-80/3 - 52*log(2) + 
           36*log(3)) + (23*polylog(2, 1/4))/2) + 
       cf*(-226/15 + 36*ot + (3*pi**2)/2 + (967*log(2))/30 + (21*log(3))/5 + 
         88*polylog(2, 1/4) + ot*(-129 + 506*log(2) - 279*log(3) + 
           36*polylog(2, 1/4))))))/(32*pi**2), 
  (api**2*cf*nc*(-1/2*tr + (gam8)))/(2*pi**2),
  (api**2*cf*nc*((8*gam9) + tr*(11/2 - pi**2 - 72*log(2) + 36*log(3) +
       6*polylog(2, 1/4))))/(16*pi**2), 0, 
  (3*api*cf*(1 + api*((-2*nf*tr)/9 + Lmut*((11*ca)/12 - (nf*tr)/3) + 
       ca*(10/9 + (13*log(2))/6 - (3*log(3))/2) + 
       cf*(2 - (3*ot)/2 - (25*log(2))/3 + (9*log(3))/2))))/(2*t), 
  (3*api*cf*nc*(1 - ot - 6*log(2) + 3*log(3) + 
     api*(nf*(0.485226 + (2*ot)/9)*tr + cf*(1.67358 + 1.5*ot + 
         ot*(-61/8 + (49*log(2))/3 - (33*log(3))/4)) + 
       ca*(-1.01239 + ot*(-10/9 - (13*log(2))/6 + (3*log(3))/2)) + 
       Lmut*(nf*tr*(-1/3 + ot/3 + 2*log(2) - log(3)) + 
         ca*(11/12 - (11*ot)/12 - (11*log(2))/2 + (11*log(3))/4) + 
         cf*(9/4 - (9*ot)/4 - (27*log(2))/2 + (27*log(3))/4)))))/(8*pi**2*t), 
  (0.0863981*api**2*cf*nc*tr)/t, 
  (3*api*cf*nc*(3/4 - 4*log(2) + 2*log(3) + 
     api*(0.41507*ca - 0.0867713*nf*tr + 
       cf*(0.115584 + ot*(-7/16 + 3*log(2) - (3*log(3))/2)) + 
       Lmut*(nf*tr*(-1/4 + (4*log(2))/3 - (2*log(3))/3) + 
         cf*(9/16 - 3*log(2) + (3*log(3))/2) + ca*(11/16 - (11*log(2))/3 + 
           (11*log(3))/6)))))/(8*pi**2*t**2)], 
 [0, api**2*((3*ca**2)/32 + (ca*nf*tr)/8 + (cf*nf*tr)/4), 0, 0, 0, 
  3*api*cf + api**2*((367*ca*cf)/24 - (10*cf*nf*tr)/3 + 
     Lmut*((11*ca*cf)/2 + (9*cf**2)/4 - 2*cf*nf*tr) + 
     cf**2*(9/4 + 3*log(2) + (9*log(3))/4)), 0, 0, 
  (api*cf*nc*(6 + api*(nf*(-20/3 + (4*pi**2)/3)*tr + 
       Lmut*(11*ca + 18*cf - 4*nf*tr) + ca*(2617/60 - (7*pi**2)/6 - 
         (4273*log(2))/15 + (2139*log(3))/10 + polylog(2, 1/4) - 
         12*zeta(3)) + cf*(19 - 3*pi**2 + 60*log(2) - 54*log(3) - 
         36*polylog(2, 1/4) + 24*zeta(3)))))/(16*pi**2), 
  (-3*api**2*cf*nc*tr)/(2*pi**2), 0, 0, 
  (3*api**2*cf*nc*(-4.05866*ca + 21.0904*cf - 5.33333*nf*tr))/
   (64*pi**2*t), 
  (3*cf*nc*(-2 + api*((nf*tr)/9 + Lmut*((-11*ca)/6 + (2*nf*tr)/3) + 
       ca*(-71/36 - (11*log(2))/3 + (3*log(3))/2)) + 
     api**2*(0.584581*ca**2 + 1.73574*ca*nf*tr - 1.11245*cf*nf*tr - 
       0.093936*nf**2*tr**2 + 
       Lmut**2*((-121*ca**2)/72 + (11*ca*nf*tr)/9 - (2*nf**2*tr**2)/9) + 
       Lmut*((cf*nf*tr)/2 - (2*nf**2*tr**2)/27 + ca*nf*tr*
          (127/54 + (22*log(2))/9 - log(3)) + 
         ca**2*(-1087/216 - (121*log(2))/18 + (11*log(3))/4)))))/
   (32*pi**2*t**2*tr)], [0, 0, (-3*api*cf)/4 + 
   api**2*((-3*cf**2)/32 + Lmut*((-11*ca*cf)/16 + (cf*nf*tr)/4) + 
     ca*cf*(-47/32 - (11*log(2))/12 - (11*log(3))/16) + 
     cf*nf*tr*(3/8 + log(2)/3 + log(3)/4)), 0, 0, 0, 
  -1/4*(nc*(1 + api*((9*cf*Lmut)/4 + cf*(7/2 - log(2) - (3*log(3))/4)) + 
      api**2*(cChi/16 + Lmut**2*((33*ca*cf)/32 + (81*cf**2)/32 - 
          (3*cf*nf*tr)/8) + Lmut*(cf**2*(261/32 - (9*log(2))/4 - 
            (27*log(3))/16) + ca*cf*(599/96 - (11*log(2))/12 - 
            (11*log(3))/16) + cf*nf*tr*(-43/24 + log(2)/3 + log(3)/4)) + 
        cf*nf*tr*(-47/24 + pi**2/24 - (5*log(2))/3 + (3*log(3))/2 + 
          polylog(2, 1/4)) + ca*cf*(673/96 - (7*pi**2)/96 + log(2)/12 + 
          log(2)**2/4 + (3*log(3))/8 - (5*polylog(2, 1/4))/4 - 
          (3*zeta(3))/2) + cf**2*(217/32 + pi**2/12 + (19*log(2))/2 + 
          log(2)**2/4 - (111*log(3))/8 - 6*polylog(2, 1/4) + 3*zeta(3)))))/
    pi**2, (3*api**2*cf*nc*tr)/(4*pi**2), 0, 0, 0, 
  (nc*(1 + api**2*(cChi/16 - 0.592574*ca*cf - 2.1631*cf**2 + 
       0.63658*cf*nf*tr + Lmut**2*((11*ca*cf)/32 + (9*cf**2)/32 - 
         (cf*nf*tr)/8) + Lmut*(ca*cf*(53/96 + (11*log(2))/12 - 
           (11*log(3))/16) + cf**2*(-9/32 + (3*log(2))/4 - (9*log(3))/16) + 
         cf*nf*tr*(-1/24 - log(2)/3 + log(3)/4))) + 
     api*((3*cf*Lmut)/4 + cf*(-1/2 + log(2) - (3*log(3))/4))))/(8*pi**2*t), 0, 
  0], [0, 0, 0, (-3*api*cf)/4 + 
   api**2*((-3*cf**2)/32 + Lmut*((-11*ca*cf)/16 + (cf*nf*tr)/4) + 
     ca*cf*(-47/32 - (11*log(2))/12 - (11*log(3))/16) + 
     cf*nf*tr*(3/8 + log(2)/3 + log(3)/4)), 0, 0, 
  -1/4*(nc*(1 + api*((9*cf*Lmut)/4 + cf*(7/2 - log(2) - (3*log(3))/4)) + 
      api**2*(cChi/16 + Lmut**2*((33*ca*cf)/32 + (81*cf**2)/32 - 
          (3*cf*nf*tr)/8) + Lmut*(cf**2*(261/32 - (9*log(2))/4 - 
            (27*log(3))/16) + ca*cf*(599/96 - (11*log(2))/12 - 
            (11*log(3))/16) + cf*nf*tr*(-43/24 + log(2)/3 + log(3)/4)) + 
        cf*nf*tr*(-47/24 + pi**2/24 - (5*log(2))/3 + (3*log(3))/2 + 
          polylog(2, 1/4)) + ca*cf*(673/96 - (7*pi**2)/96 + log(2)/12 + 
          log(2)**2/4 + (3*log(3))/8 - (5*polylog(2, 1/4))/4 - 
          (3*zeta(3))/2) + cf**2*(217/32 + pi**2/12 + (19*log(2))/2 + 
          log(2)**2/4 - (111*log(3))/8 - 6*polylog(2, 1/4) + 3*zeta(3)))))/
    pi**2, (3*api**2*cf*nc*tr)/(4*pi**2), 0, 0, 0, 
  (nc*(1 + api**2*(cChi/16 - 0.592574*ca*cf - 2.1631*cf**2 + 
       0.63658*cf*nf*tr + Lmut**2*((11*ca*cf)/32 + (9*cf**2)/32 - 
         (cf*nf*tr)/8) + Lmut*(ca*cf*(53/96 + (11*log(2))/12 - 
           (11*log(3))/16) + cf**2*(-9/32 + (3*log(2))/4 - (9*log(3))/16) + 
         cf*nf*tr*(-1/24 - log(2)/3 + log(3)/4))) + 
     api*((3*cf*Lmut)/4 + cf*(-1/2 + log(2) - (3*log(3))/4))))/(8*pi**2*t), 0, 
  0], [0, 0, 0, 0, (-3*api*cf)/4 + 
   api**2*((-3*cf**2)/32 + Lmut*((-11*ca*cf)/16 + (cf*nf*tr)/4) + 
     ca*cf*(-47/32 - (11*log(2))/12 - (11*log(3))/16) + 
     cf*nf*tr*(3/8 + log(2)/3 + log(3)/4)), 0, 0, 
  -1/4*(nc*(1 + api*((9*cf*Lmut)/4 + cf*(7/2 - log(2) - (3*log(3))/4)) + 
      api**2*(cChi/16 + Lmut**2*((33*ca*cf)/32 + (81*cf**2)/32 - 
          (3*cf*nf*tr)/8) + Lmut*(cf**2*(261/32 - (9*log(2))/4 - 
            (27*log(3))/16) + ca*cf*(599/96 - (11*log(2))/12 - 
            (11*log(3))/16) + cf*nf*tr*(-43/24 + log(2)/3 + log(3)/4)) + 
        cf*nf*tr*(-47/24 + pi**2/24 - (5*log(2))/3 + (3*log(3))/2 + 
          polylog(2, 1/4)) + ca*cf*(673/96 - (7*pi**2)/96 + log(2)/12 + 
          log(2)**2/4 + (3*log(3))/8 - (5*polylog(2, 1/4))/4 - 
          (3*zeta(3))/2) + cf**2*(217/32 + pi**2/12 + (19*log(2))/2 + 
          log(2)**2/4 - (111*log(3))/8 - 6*polylog(2, 1/4) + 3*zeta(3)))))/
    pi**2, 0, (3*api**2*cf*nc*tr)/(4*pi**2), 0, 0, 
  (nc*(1 + api**2*(cChi/16 - 0.592574*ca*cf - 2.1631*cf**2 + 
       0.63658*cf*nf*tr + Lmut**2*((11*ca*cf)/32 + (9*cf**2)/32 - 
         (cf*nf*tr)/8) + Lmut*(ca*cf*(53/96 + (11*log(2))/12 - 
           (11*log(3))/16) + cf**2*(-9/32 + (3*log(2))/4 - (9*log(3))/16) + 
         cf*nf*tr*(-1/24 - log(2)/3 + log(3)/4))) + 
     api*((3*cf*Lmut)/4 + cf*(-1/2 + log(2) - (3*log(3))/4))))/(8*pi**2*t), 
  0], [0, 0, 0, 0, 0, (-3*api*cf)/4 + 
   api**2*((-3*cf**2)/32 + Lmut*((-11*ca*cf)/16 + (cf*nf*tr)/4) + 
     ca*cf*(-47/32 - (11*log(2))/12 - (11*log(3))/16) + 
     cf*nf*tr*(3/8 + log(2)/3 + log(3)/4)), 0, 0, 
  -1/4*(nc*(1 + api*((9*cf*Lmut)/4 + cf*(7/2 - log(2) - (3*log(3))/4)) + 
      api**2*(cChi/16 + Lmut**2*((33*ca*cf)/32 + (81*cf**2)/32 - 
          (3*cf*nf*tr)/8) + Lmut*(cf**2*(261/32 - (9*log(2))/4 - 
            (27*log(3))/16) + ca*cf*(599/96 - (11*log(2))/12 - 
            (11*log(3))/16) + cf*nf*tr*(-43/24 + log(2)/3 + log(3)/4)) + 
        cf*nf*tr*(-47/24 + pi**2/24 - (5*log(2))/3 + (3*log(3))/2 + 
          polylog(2, 1/4)) + ca*cf*(673/96 - (7*pi**2)/96 + log(2)/12 + 
          log(2)**2/4 + (3*log(3))/8 - (5*polylog(2, 1/4))/4 - 
          (3*zeta(3))/2) + cf**2*(217/32 + pi**2/12 + (19*log(2))/2 + 
          log(2)**2/4 - (111*log(3))/8 - 6*polylog(2, 1/4) + 3*zeta(3)))))/
    pi**2, (3*api**2*cf*nc*tr)/(4*pi**2), 0, 0, 
  (nc*(1 + api**2*(cChi/16 - 0.592574*ca*cf - 2.1631*cf**2 + 
       0.63658*cf*nf*tr + Lmut**2*((11*ca*cf)/32 + (9*cf**2)/32 - 
         (cf*nf*tr)/8) + Lmut*(ca*cf*(53/96 + (11*log(2))/12 - 
           (11*log(3))/16) + cf**2*(-9/32 + (3*log(2))/4 - (9*log(3))/16) + 
         cf*nf*tr*(-1/24 - log(2)/3 + log(3)/4))) + 
     api*((3*cf*Lmut)/4 + cf*(-1/2 + log(2) - (3*log(3))/4))))/(8*pi**2*t), 
  0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], 
 [ot*t*(1 + (api*cf)/4 + api**2*(-1/18*(cf*nf*tr) + 
      Lmut*((11*ca*cf)/48 - (cf*nf*tr)/12) + 
      ca**2*(pi**2/(48) + (47*log(2))/(24) - (21*log(3))/(16) - 
        polylog(2, 1/4)/(4)) + cf**2*((25*log(2))/2 - (27*log(3))/4 + 
        (-593/(288) + (17*pi**2)/(144) - (7*log(2))/(8) + 
          (7*log(3))/(8) - (17*polylog(2, 1/4))/(12))) + 
      ca*cf*(-109/24 - (13*log(2))/4 + (9*log(3))/4 + 
        (93/(16) - (23*pi**2)/(288) - (75*log(2))/(8) + 
          (167*log(3))/(32) + (23*polylog(2, 1/4))/(24))))), 
  -1/4*(api*ot*t*tr*(2/3 + api*((cf*Lmut)/2 + 
       cf*(5 + (-7/(3) + (58*log(2))/(3) - (31*log(3))/(2))) + 
       ca*(77/(60) - pi**2/(12) - (46*log(2))/(5) + 
         (17*log(3))/(5) + polylog(2, 1/4))))), 
  ot*t*(2 + api*((5*cf)/2 + 3*cf*Lmut) + 
    api**2*(cf*nf*(5/3 + (-27/(8) - pi**2/(12)))*tr + 
      Lmut*((19*ca*cf)/3 + (33*cf**2)/8 - (5*cf*nf*tr)/3) + 
      Lmut**2*((11*ca*cf)/8 + (9*cf**2)/4 - (cf*nf*tr)/2) + 
      cf**2*(-9 + 25*log(2) - (27*log(3))/2 + 
        (1843/(144) + (29*pi**2)/(288) - (3995*log(2))/(72) + 
          (135*log(3))/(4) - (17*polylog(2, 1/4))/(16))) + 
      ca*cf*(-91/12 - (13*log(2))/2 + (9*log(3))/2 + 
        (4643/(288) - pi**2/(24) + (2645*log(2))/(72) - 
          (973*log(3))/(32) - (47*polylog(2, 1/4))/(48))))), 
  (3*api*cf*ot*t*(1 + api*((-4*nf*tr)/9 + Lmut*((11*ca)/12 + (3*cf)/2 - 
         (nf*tr)/3) + ca*(523/(216) + pi**2/(24) - 
         (719*log(2))/(54) + (83*log(3))/(12) - (55*polylog(2, 1/4))/
          (36)) + cf*(-3/2 + (49/(54) - (17*pi**2)/(216) + 
           (1385*log(2))/(54) - (49*log(3))/(4) + (3*polylog(2, 1/4))/
            (4))))))/4, 0, api**2*cf*ot*t*tr*(23/(30) - pi**2/(6) - 
    (229*log(2))/(15) + (87*log(3))/(10) + polylog(2, 1/4)), 
  (api*cf*nc*ot*t*(-3 + (41/(8) - (47*log(2))/(2) + 
       (63*log(3))/(4) - (3*polylog(2, 1/4)))+api*(3.3453*ca -
       2.30971*cf+ 2.70361*nf*tr+2*gam7+Lmut*((187*ca)/96 +
       (255*cf)/32 - (17*nf*tr)/24 - (517*ca*log(2))/24 - (705*cf*log(2))/8 + 
       (47*nf*tr*log(2))/6 + (231*ca*log(3))/16 + (945*cf*log(3))/16 - 
       (21*nf*tr*log(3))/4 - (11*ca*polylog(2, 1/4))/4 - 
 (45*cf*polylog(2, 1/4))/4 + nf*tr*polylog(2, 1/4)))))/(4*pi**2), 
  (api**2*cf*nc*(-4.02259*ot*t*tr + (1/2*ot*t*gam8)))/pi**2,
  (api**2*cf*nc*(-0.757504*ot*t*tr + (1/2*ot*t*gam9)))/pi**2, 0,
  api*cf*(-3/4 + (3*ot)/2) + 
   api**2*(Lmut*(ca*cf*(-11/16 + (11*ot)/8) + cf*nf*(1/4 - ot/2)*tr) + 
     ca*cf*(-47/32 - (11*log(2))/12 + ot*(91/24 + (13*log(2))/4 - 
         (9*log(3))/4) - (11*log(3))/16) + 
     cf*nf*tr*(3/8 - (5*ot)/6 + log(2)/3 + log(3)/4) + 
     cf**2*(-3/32 - (9*ot)/4 + ot*(21/8 - (25*log(2))/2 + (27*log(3))/4))), 
  -1/4*(nc*(1 - ot + api*(cf*Lmut*(9/4 - (9*ot)/4) + 
        cf*(7/2 + (3*ot)/2 - log(2) + ot*(-45/8 + 8*log(2) - (15*log(3))/4) - 
          (3*log(3))/4)) + api**2*(cChi/16 - (cChi*ot)/16 + 
        Lmut**2*(cf**2*(81/32 - (81*ot)/32) + ca*cf*(33/32 - (33*ot)/32) + 
          cf*nf*(-3/8 + (3*ot)/8)*tr) + 
        Lmut*(cf**2*(261/32 + (27*ot)/8 - (9*log(2))/4 + 
            ot*(-207/16 + 18*log(2) - (135*log(3))/16) - (27*log(3))/16) + 
          ca*cf*(599/96 + (11*ot)/8 - (11*log(2))/12 + 
            ot*(-131/16 + (22*log(2))/3 - (55*log(3))/16) - (11*log(3))/16) + 
          cf*nf*tr*(-43/24 - ot/2 + log(2)/3 + log(3)/4 + 
            ot*(5/2 - (8*log(2))/3 + (5*log(3))/4))) + 
        cf*nf*tr*(-47/24 + 1.70239*ot + pi**2/24 - (5*log(2))/3 + 
          (3*log(3))/2 + polylog(2, 1/4)) + ca*cf*(673/96 - 4.99683*ot - 
          (7*pi**2)/96 + log(2)/12 + (13*ot*log(2))/4 + log(2)**2/4 + 
          (3*log(3))/8 - (9*ot*log(3))/4 - (5*polylog(2, 1/4))/4 - 
          (3*zeta(3))/2) + cf**2*(217/32 - 1.72392*ot + pi**2/12 + 
          (19*log(2))/2 - (49*ot*log(2))/2 + log(2)**2/4 - (111*log(3))/8 + 
          (99*ot*log(3))/8 - 6*polylog(2, 1/4) + 3*zeta(3)))))/pi**2, 
  (api**2*cf*nc*(3 - 3.15651*ot)*tr)/(4*pi**2), 
  (nc*(1 + api*((3*cf*Lmut)/4 + cf*(-1/2 + log(2) - (3*log(3))/4 + 
         ot*(13/8 - 6*log(2) + 3*log(3)))) + 
     api**2*(cChi/16 + cf**2*(-2.1631 - 0.76973*ot) + 
       ca*cf*(-0.592574 + 1.88788*ot) + 
       cf*nf*(0.63658 - 0.597427*ot)*tr + 
       Lmut**2*((11*ca*cf)/32 + (9*cf**2)/32 - (cf*nf*tr)/8) + 
       Lmut*(cf*nf*tr*(-1/24 - log(2)/3 + ot*(-13/24 + 2*log(2) - log(3)) + 
           log(3)/4) + cf**2*(-9/32 + (3*log(2))/4 - (9*log(3))/16 + 
           ot*(39/32 - (9*log(2))/2 + (9*log(3))/4)) + 
         ca*cf*(53/96 + (11*log(2))/12 - (11*log(3))/16 + 
           ot*(143/96 - (11*log(2))/2 + (11*log(3))/4))))))/(8*pi**2*t)], 
 [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]]
"""))

